Optical tweezers absolute calibration

Optical tweezers are highly versatile laser traps for neutral microparticles, with fundamental applications in physics and in single molecule cell biology. Force measurements are performed by converting the stiffness response to displacement of trapped transparent microspheres, employed as force transducers. Usually, calibration is indirect, by comparison with fluid drag forces. This can lead to discrepancies by sizable factors. Progress achieved in a program aiming at absolute calibration, conducted over the past fifteen years, is briefly reviewed. Here we overcome its last major obstacle, a theoretical overestimation of the peak stiffness, within the most employed range for applications, and we perform experimental validation. The discrepancy is traced to the effect of primary aberrations of the optical system, which are now included in the theory. All required experimental parameters are readily accessible. Astigmatism, the dominant effect, is measured by analyzing reflected images of the focused laser spot, adapting frequently employed video microscopy techniques. Combined with interface spherical aberration, it reveals a previously unknown window of instability for trapping. Comparison with experimental data leads to an overall agreement within error bars, with no fitting, for a broad range of microsphere radii, from the Rayleigh regime to the ray optics one, for different polarizations and trapping heights, including all commonly employed parameter domains. Besides signalling full first-principles theoretical understanding of optical tweezers operation, the results may lead to improved instrument design and control over experiments, as well as to an extended domain of applicability, allowing reliable force measurements, in principle, from femtonewtons to nanonewtons.

==> TranverseTrapStiffnessLinearPol_08052014.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    315955,       6928]
NotebookOptionsPosition[    309498,       6732]
NotebookOutlinePosition[    309850,       6748]
CellTagsIndexPosition[    309807,       6745]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"MDSA", "+", " ", 
     RowBox[{"theory", " ", "of", " ", "optical", " ", 
      RowBox[{"tweezers", ".", " ", "This"}], " ", "program", " ", 
      "calculates", " ", "the", " ", "transverse", " ", "trap", " ", 
      "stiffness", " ", "per", " ", "unit", " ", "power", " ", "incident", 
      " ", "on", " ", "microsphere", " ", "for", " ", "a", " ", "microsphere",
       " ", "of", " ", "arbitrary", "  ", "radius", " ", "and", " ", 
      "refractive", " ", "index", " ", "and", " ", "\[IndentingNewLine]", "a",
       " ", "linearly", " ", "polarized", " ", "beam", " ", "along", " ", 
      "the", " ", "x", " ", "direction"}]}], ",", " ", 
    RowBox[{
    "as", " ", "function", " ", "of", " ", "the", " ", "objective", " ", 
     "displacement"}]}], "*)"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.606651806875*^9, 3.606651808078125*^9}, {
   3.6084668962575607`*^9, 3.608466898797432*^9}, {3.608540184932122*^9, 
   3.60854018607167*^9}, {3.608544446157545*^9, 3.608544451068325*^9}, {
   3.608544516758449*^9, 3.608544524012735*^9}, 3.6085445818982267`*^9, {
   3.608550901092531*^9, 3.608550928666004*^9}, {3.608554108731434*^9, 
   3.608554120608382*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "INPUT"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"PARAMETERS", "--"}], "--"}], "--"}], "--"}], 
                    "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
                    "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
                    "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
                 "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
          "--"}], "--"}], "--"}], "--"}], "--"}], "--"}]}], "-"}], 
  "*)"}]], "Input",
 CellChangeTimes->{
  3.608540707997614*^9, {3.608550946417871*^9, 3.6085509490045977`*^9}, {
   3.6085540820128736`*^9, 3.608554085773041*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"-", "Objective"}]}]}]}]}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"displacement", " ", "--"}], "--"}], "--"}]}], "-", 
   RowBox[{"-", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", "-"}]}]}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.608553832739265*^9, 3.6085538603537483`*^9}, {
  3.60855407340646*^9, 3.6085540774931097`*^9}, {3.6085542851349287`*^9, 
  3.608554288645792*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"s0", "=", "3"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "initial", " ", "objective", " ", "displacement", " ", "in", " ", 
    "\[Mu]m"}], "*)"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.608553892235407*^9, 3.608554045783009*^9}}],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.6085541897546463`*^9, 3.608554311252253*^9, 
  3.60858495625*^9, 3.608586679078125*^9, 3.608588627859375*^9, 
  3.6086582458845863`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"deltas", " ", "=", "1"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "step", " ", "for", " ", "variation", " ", "of", " ", "objective", " ", 
    "displacement", " ", "in", " ", "\[Mu]m"}], "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.608554063958733*^9, {3.608584942515625*^9, 3.608584942640625*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.608554189789431*^9, 3.608554311282505*^9, 
  3.608584956265625*^9, 3.60858667909375*^9, 3.608588627875*^9, 
  3.60865824594342*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"smax", " ", "=", " ", "10", " ", 
  RowBox[{"(*", 
   RowBox[{
   "maximum", " ", "objective", " ", "displacement", " ", "in", " ", 
    "\[Mu]m"}], "*)"}]}]], "Input"],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{3.6085541898279*^9, 3.60855431131555*^9, 
  3.60858495628125*^9, 3.608586679109375*^9, 3.608588627890625*^9, 
  3.608658245977027*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"--", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"-", 
          RowBox[{"-", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"-", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}], "*)"}]], "Input",
 CellChangeTimes->{3.608554281684621*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"phi", " ", "=", 
   RowBox[{"Pi", "/", "2.", "  ", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{
       "this", " ", "angle", " ", "specifies", " ", "the", " ", "direction", 
        " ", "of", " ", "the", " ", "radial", " ", "displacement", " ", "of", 
        " ", "the", " ", "microsphere", " ", "measured", " ", "from", " ", 
        "the", " ", "x", " ", "axis", " ", 
        RowBox[{"(", 
         RowBox[{
         "trapping", " ", "beam", " ", "polarization", " ", "direction", " ", 
          "at", " ", "the", " ", "objective", " ", "entrance", " ", "port"}], 
         ")"}]}], " ", "-", " ", 
       RowBox[{"for", " ", "instance", " ", "take", " ", "phi"}]}], "=", 
      RowBox[{
       RowBox[{"pi", "/", "2"}], " ", "to", " ", "calculate", " ", "ky"}]}], 
     "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.41052365725*^9, 3.410523660484375*^9}, {
   3.413282390234375*^9, 3.413282391609375*^9}, {3.41329422871875*^9, 
   3.413294229890625*^9}, {3.4132950834375*^9, 3.41329508584375*^9}, {
   3.474665548885062*^9, 3.474665550585462*^9}, {3.4747452994394693`*^9, 
   3.4747453005470695`*^9}, {3.4747458172190695`*^9, 
   3.4747458187634697`*^9}, {3.476486900973959*^9, 3.476486902237959*^9}, {
   3.476561450091*^9, 3.476561452363*^9}, {3.476647852458*^9, 
   3.4766478545629997`*^9}, {3.4767773462720003`*^9, 3.476777349998*^9}, {
   3.476892812395*^9, 3.476892814032*^9}, {3.476956117204*^9, 
   3.476956118632*^9}, {3.477034089891*^9, 3.477034091234*^9}, {
   3.4771205706359997`*^9, 3.477120572959*^9}, {3.477265253699*^9, 
   3.477265255176*^9}, {3.4781684240792823`*^9, 3.4781684257484827`*^9}, {
   3.478430265783677*^9, 3.478430267000477*^9}, {3.4785564647874002`*^9, 
   3.4785564692646*^9}, {3.480273108432455*^9, 3.480273109742855*^9}, {
   3.4928687363974*^9, 3.492868738519*^9}, {3.4928782613674*^9, 
   3.4928782625685997`*^9}, {3.5065877065625*^9, 3.50658770778125*^9}, 
   3.508515068203125*^9, {3.5085495433125*^9, 3.508549544578125*^9}, 
   3.509724158890625*^9, {3.50975536565625*^9, 3.509755367*^9}, 
   3.525710335125*^9, {3.52574724825*^9, 3.52574724934375*^9}, 
   3.52577288990625*^9, {3.525914260453125*^9, 3.5259142683125*^9}, {
   3.5260298544375*^9, 3.5260298558125*^9}, {3.526090061875*^9, 
   3.526090063765625*^9}, 3.52613265015625*^9, {3.60667874671875*^9, 
   3.60667874721875*^9}, {3.608466942962*^9, 3.6084669575959063`*^9}, {
   3.608543296777918*^9, 3.6085432994744864`*^9}, {3.608545922184765*^9, 
   3.608545924552311*^9}, {3.608627166550722*^9, 3.608627215318017*^9}}],

Cell[BoxData["1.5707963267948966`"], "Output",
 CellChangeTimes->{3.608545947704259*^9, 3.60855418985629*^9, 
  3.608554311397686*^9, 3.608584956296875*^9, 3.608586679140625*^9, 
  3.608588627921875*^9, 3.608658246051415*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"phizero", " ", "=", 
   RowBox[{"58", "*", 
    RowBox[{"Pi", "/", "180", "  ", 
     RowBox[{"(*", 
      RowBox[{
      "this", " ", "angle", " ", "specifies", " ", "the", " ", "astigmatism", 
       " ", "axis", " ", "direction", " ", "measured", " ", "from", " ", 
       "the", " ", "x", " ", "axis"}], "*)"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.413282396546875*^9, 3.4132823966875*^9}, {
   3.413539936890625*^9, 3.413539938171875*^9}, {3.4196157810625*^9, 
   3.41961579965625*^9}, {3.4764869041409593`*^9, 3.476486907141959*^9}, {
   3.4766478482720003`*^9, 3.476647849023*^9}, {3.476777341252*^9, 
   3.476777343738*^9}, {3.47689281024*^9, 3.47689281034*^9}, {
   3.477034082296*^9, 3.477034082935*^9}, {3.4780334182089*^9, 
   3.4780334228539*^9}, {3.4783864878281674`*^9, 3.4783864883611674`*^9}, {
   3.480273102176855*^9, 3.4802731049848557`*^9}, {3.486455049111062*^9, 
   3.4864550524360623`*^9}, {3.4866768336795597`*^9, 
   3.4866768407125597`*^9}, {3.4867990628263597`*^9, 3.48679906456936*^9}, {
   3.492868620895*^9, 3.4928686323297997`*^9}, {3.493711401546875*^9, 
   3.49371140446875*^9}, {3.493712279859375*^9, 3.493712280890625*^9}, 
   3.493764000390625*^9, {3.49380968784375*^9, 3.493809718625*^9}, {
   3.494423775*^9, 3.49442379990625*^9}, {3.494563742234375*^9, 
   3.49456374240625*^9}, {3.494767302421875*^9, 3.494767304859375*^9}, {
   3.495561768578125*^9, 3.495561769953125*^9}, {3.49696562334375*^9, 
   3.496965623421875*^9}, {3.508515062578125*^9, 3.508515062796875*^9}, {
   3.50972415534375*^9, 3.509724155796875*^9}, {3.509755330859375*^9, 
   3.509755331453125*^9}, {3.525710240546875*^9, 3.525710240609375*^9}, {
   3.5261326448125*^9, 3.52613264521875*^9}, {3.52732354903125*^9, 
   3.52732354925*^9}, {3.606678774*^9, 3.6066787763125*^9}, 
   3.608466969406868*^9, {3.608543336259223*^9, 3.608543354030986*^9}, {
   3.608586671265625*^9, 3.608586671828125*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"29", " ", "\[Pi]"}], "90"]], "Output",
 CellChangeTimes->{
  3.419007968375*^9, 3.419012268734375*^9, 3.419016513609375*^9, 
   3.419017800546875*^9, 3.41902495115625*^9, 3.4191008126875*^9, {
   3.41960245353125*^9, 3.419602467921875*^9}, 3.419604241984375*^9, 
   3.419606651359375*^9, 3.419608947515625*^9, 3.419610861734375*^9, 
   3.41961254953125*^9, {3.419615790875*^9, 3.41961580940625*^9}, 
   3.41961813328125*^9, {3.41961884196875*^9, 3.419618868671875*^9}, 
   3.419618904578125*^9, 3.41962111753125*^9, 3.426426354578125*^9, 
   3.4264469745*^9, 3.474664528762062*^9, {3.4746645668980618`*^9, 
   3.474664605959062*^9}, 3.474665585919462*^9, 3.474665726740662*^9, 
   3.474672971558662*^9, 3.47474531454027*^9, 3.47474584423827*^9, 
   3.4747940393404617`*^9, 3.4748288026070676`*^9, 3.474836765049268*^9, 
   3.4748376518492675`*^9, 3.4764869238309593`*^9, 3.476539017278*^9, 
   3.476561461335*^9, 3.476598947792*^9, 3.4766478695950003`*^9, 
   3.476748593601*^9, 3.4767773617530003`*^9, 3.4768167124*^9, 
   3.476817471078*^9, 3.476861654177*^9, 3.476881242335*^9, 
   3.4768928275299997`*^9, 3.4769253028129997`*^9, 3.476925377087*^9, 
   3.476925407474*^9, 3.4769561301280003`*^9, 3.476956690145*^9, 
   3.476993742683*^9, 3.477034105976*^9, 3.477034138817*^9, 3.477074191005*^9,
    3.477120616124*^9, 3.4771206717720003`*^9, 3.477164806414*^9, 
   3.4780334755439*^9, 3.478102452604*^9, 3.4781084561392*^9, 
   3.4781156273869*^9, 3.4781208500619*^9, 3.4781218076645*^9, 
   3.4781681461652822`*^9, 3.4781684447104826`*^9, 3.4782063689606915`*^9, 
   3.4782428963327913`*^9, 3.4782830567775917`*^9, 3.4782908267364674`*^9, 
   3.4782948746928673`*^9, {3.478430255082077*^9, 3.4784302743012767`*^9}, 
   3.4784637425278807`*^9, 3.4784770157775807`*^9, 3.478503879349781*^9, 
   3.4785564754421997`*^9, 3.4786335707004766`*^9, 3.4786392644086766`*^9, 
   3.4786403069322767`*^9, 3.4786961682323766`*^9, 3.4786962105863767`*^9, 
   3.4802731176520557`*^9, 3.4802732804548554`*^9, 3.4864545270950623`*^9, 
   3.4864545855810623`*^9, 3.486455031569062*^9, 3.486455063111062*^9, {
   3.4864665672390623`*^9, 3.4864665866390624`*^9}, 3.486468284649062*^9, 
   3.4864698007450624`*^9, 3.4864869022650623`*^9, 3.4864906758690624`*^9, 
   3.4865027333846626`*^9, 3.4865027907770624`*^9, 3.4865029375418625`*^9, 
   3.4865032083734627`*^9, 3.4865542783424597`*^9, 3.48659152044736*^9, 
   3.48659341751236*^9, 3.48659545967686*^9, 3.48659559079186*^9, 
   3.48664461793246*^9, 3.4866768574405603`*^9, 3.48673526720996*^9, 
   3.48679917985636*^9, 3.48680000950336*^9, 3.4868067154779997`*^9, 
   3.4868091192306004`*^9, 3.4868108310811996`*^9, 3.4868460095907*^9, 
   3.4871566880479946`*^9, 3.487356600923895*^9, 3.4874631373892946`*^9, 
   3.4928610772564*^9, {3.492868726273*^9, 3.4928687445094*^9}, 
   3.4928777080354*^9, 3.4928778353314*^9, 3.4928781338218*^9, {
   3.492878268793*^9, 3.4928782918654003`*^9}, 3.492967105725*^9, {
   3.4937114981875*^9, 3.49371152209375*^9}, 3.49371230890625*^9, 
   3.4937126505625*^9, 3.4937241265*^9, 3.493764042609375*^9, {
   3.493809727859375*^9, 3.493809749515625*^9}, 3.49382202559375*^9, 
   3.493822087375*^9, 3.493877873921875*^9, 3.493877988671875*^9, 
   3.49393044478125*^9, 3.493997018859375*^9, 3.494069194859375*^9, 
   3.49442387053125*^9, 3.494470006046875*^9, 3.494473477859375*^9, 
   3.494477614390625*^9, 3.49449301309375*^9, 3.494498137515625*^9, 
   3.494563855953125*^9, 3.494564501453125*^9, 3.4946848493125*^9, 
   3.494767541984375*^9, 3.49477050334375*^9, 3.494775101671875*^9, 
   3.494779425078125*^9, 3.4948372644375*^9, 3.494895469140625*^9, {
   3.4955618153125*^9, 3.4955618298125*^9}, 3.49563376696875*^9, 
   3.495633848609375*^9, 3.49566266290625*^9, {3.49611810425*^9, 
   3.49611812678125*^9}, 3.496406854640625*^9, 3.496965726453125*^9, 
   3.4970047798900003`*^9, 3.4970483471868753`*^9, 3.4970958934056253`*^9, 
   3.497127693078125*^9, {3.497164281515625*^9, 3.4971643066875*^9}, 
   3.497182440078866*^9, 3.4971904698287497`*^9, 3.500273841015625*^9, 
   3.500273917140625*^9, 3.500280147609375*^9, 3.50029960346875*^9, 
   3.500303267828125*^9, 3.50642795646875*^9, 3.50658772659375*^9, 
   3.5085151076875*^9, 3.508549550796875*^9, 3.50972418359375*^9, 
   3.509755340609375*^9, 3.509755374484375*^9, 3.52571034359375*^9, 
   3.525747256484375*^9, {3.525772904921875*^9, 3.525772919453125*^9}, 
   3.525774393875*^9, 3.52580907290625*^9, 3.5258617741875*^9, 
   3.525914286765625*^9, 3.525960899203125*^9, 3.526029817546875*^9, 
   3.5260298608125*^9, 3.526090126421875*^9, 3.52610578934375*^9, 
   3.526114938296875*^9, 3.526132715109375*^9, {3.527323594484375*^9, 
   3.527323604296875*^9}, 3.5273431889375*^9, 3.527413931546875*^9, 
   3.527857032*^9, {3.52802560325*^9, 3.52802562575*^9}, 3.60668091796875*^9, 
   3.606680955828125*^9, 3.60668133325*^9, 3.60668298371875*^9, 
   3.60668349690625*^9, 3.60668519690625*^9, 3.60849883628125*^9, 
   3.608500282484375*^9, 3.608540835828185*^9, 3.608540984344224*^9, 
   3.608545947771224*^9, 3.608554189924609*^9, 3.608554311446816*^9, 
   3.608584956328125*^9, 3.60858667915625*^9, 3.6085886279375*^9, 
   3.608658246084319*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"paramastigmat", " ", "=", "0.53", "   ", 
   RowBox[{"(*", 
    RowBox[{"astigmatism", " ", "parameter"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.4746655729714622`*^9, 3.474665579632662*^9}, {
   3.48679904629836*^9, 3.48679905344836*^9}, {3.4928609704432*^9, 
   3.49286097088*^9}, {3.493711450234375*^9, 3.493711451625*^9}, {
   3.493712295953125*^9, 3.49371229696875*^9}, 3.4937640025*^9, {
   3.493809684296875*^9, 3.4938096850625*^9}, {3.49442379571875*^9, 
   3.494423796671875*^9}, {3.494469996109375*^9, 3.4944699965625*^9}, {
   3.4944776046875*^9, 3.49447760509375*^9}, {3.494493003484375*^9, 
   3.49449300471875*^9}, {3.4944981293125*^9, 3.494498130078125*^9}, {
   3.49468482253125*^9, 3.49468482303125*^9}, {3.4947674221875*^9, 
   3.494767425171875*^9}, {3.49477509146875*^9, 3.49477509234375*^9}, {
   3.494837255171875*^9, 3.494837255578125*^9}, {3.49489544109375*^9, 
   3.494895451109375*^9}, {3.495561773078125*^9, 3.49556177684375*^9}, {
   3.496118085375*^9, 3.496118087109375*^9}, {3.496965627625*^9, 
   3.496965630453125*^9}, {3.4970958774056253`*^9, 3.4970958785306253`*^9}, {
   3.500273810203125*^9, 3.5002738116875*^9}, 3.50972416178125*^9, {
   3.52571024315625*^9, 3.52571024396875*^9}, {3.525747245609375*^9, 
   3.525747246109375*^9}, {3.525772892828125*^9, 3.52577289290625*^9}, {
   3.525914251140625*^9, 3.525914251734375*^9}, {3.526029805875*^9, 
   3.526029806875*^9}, {3.52609005840625*^9, 3.526090059328125*^9}, {
   3.52613261025*^9, 3.52613261071875*^9}, {3.5261326616875*^9, 
   3.526132663796875*^9}, {3.527323551890625*^9, 3.527323551953125*^9}, {
   3.6066787953125*^9, 3.606678795890625*^9}}],

Cell[BoxData["0.53`"], "Output",
 CellChangeTimes->{
  3.474665585966262*^9, 3.4746657268186617`*^9, 3.474672971714662*^9, 
   3.4747453146338696`*^9, 3.4747458442850695`*^9, 3.474794039371662*^9, 
   3.474828802669468*^9, 3.4748367651612673`*^9, 3.4748376519892673`*^9, 
   3.476486923935959*^9, 3.476539017365*^9, 3.4765614614560003`*^9, 
   3.476598947907*^9, 3.476647869679*^9, 3.476748593705*^9, 3.476777361837*^9,
    3.4768167124560003`*^9, 3.476817471131*^9, 3.476861654315*^9, 
   3.476881242453*^9, 3.476892827646*^9, 3.476925302921*^9, 3.476925377229*^9,
    3.4769254076*^9, 3.47695613019*^9, 3.4769566902799997`*^9, 
   3.476993742782*^9, 3.477034106151*^9, 3.477034138934*^9, 
   3.4770741911280003`*^9, 3.47712061624*^9, 3.477120671875*^9, 
   3.477164806541*^9, 3.4780334758438997`*^9, 3.4781024527132*^9, 
   3.4781084563108*^9, 3.4781156274805*^9, 3.4781208501399*^9, 
   3.4781218077893*^9, 3.478168146227682*^9, 3.4781684447884827`*^9, 
   3.4782063690542917`*^9, 3.4782428964263916`*^9, 3.478283056933592*^9, 
   3.4782908268424673`*^9, 3.478294874958867*^9, {3.478430255160077*^9, 
   3.4784302743948765`*^9}, 3.478463742682881*^9, 3.4784770160895805`*^9, 
   3.478503879422781*^9, 3.4785564754890003`*^9, 3.4786335707472763`*^9, 
   3.4786392644866767`*^9, 3.478640307088277*^9, 3.4786961683883767`*^9, 
   3.4786962107423763`*^9, 3.4802731176988554`*^9, 3.480273280548455*^9, 
   3.4864545271740627`*^9, 3.4864545856800623`*^9, 3.4864550316790624`*^9, 
   3.4864550631880627`*^9, {3.4864665673090625`*^9, 3.4864665867230625`*^9}, 
   3.4864682847250624`*^9, 3.4864698008120623`*^9, 3.4864869023586626`*^9, 
   3.4864906759570627`*^9, 3.4865027334470625`*^9, 3.4865027908550625`*^9, 
   3.4865029376042624`*^9, 3.4865032084358625`*^9, 3.48655427849846*^9, 
   3.48659152050736*^9, 3.48659341757236*^9, 3.4865954597518597`*^9, 
   3.48659559086686*^9, 3.48664461808846*^9, 3.4866768575475597`*^9, 
   3.48673526743896*^9, 3.48679917999436*^9, 3.48680000959696*^9, 
   3.4868067155559998`*^9, 3.4868091193241997`*^9, 3.4868108311904*^9, 
   3.4868460098091*^9, 3.4871566881609945`*^9, 3.487356600982895*^9, 
   3.4874631374752946`*^9, 3.4928610773188*^9, {3.4928687263198*^9, 
   3.4928687445562*^9}, 3.4928777080978003`*^9, 3.4928778353782*^9, 
   3.4928781338686*^9, {3.4928782688398*^9, 3.4928782919122*^9}, 
   3.4929671057718*^9, {3.493711498234375*^9, 3.493711522125*^9}, 
   3.4937123089375*^9, 3.49371265059375*^9, 3.493724126546875*^9, 
   3.493764042640625*^9, {3.493809727890625*^9, 3.493809749546875*^9}, 
   3.49382202565625*^9, 3.4938220874375*^9, 3.493877874*^9, 
   3.49387798871875*^9, 3.493930444828125*^9, 3.493997018921875*^9, 
   3.494069194890625*^9, 3.494423870578125*^9, 3.494470006078125*^9, 
   3.49447347790625*^9, 3.494477614421875*^9, 3.494493013140625*^9, 
   3.4944981375625*^9, 3.494563856015625*^9, 3.494564501515625*^9, 
   3.494684849375*^9, 3.49476754203125*^9, 3.494770503390625*^9, 
   3.494775101703125*^9, 3.494779425125*^9, 3.494837264484375*^9, 
   3.494895469171875*^9, {3.49556181534375*^9, 3.495561829859375*^9}, 
   3.495633767046875*^9, 3.4956338486875*^9, 3.495662662953125*^9, {
   3.496118104296875*^9, 3.4961181268125*^9}, 3.4964068546875*^9, 
   3.4969657265*^9, 3.4970047800150003`*^9, 3.4970483473431253`*^9, 
   3.4970958934993753`*^9, 3.497127693125*^9, {3.4971642815625*^9, 
   3.49716430671875*^9}, 3.497182440156991*^9, 3.4971904698756247`*^9, 
   3.500273841046875*^9, 3.500273917171875*^9, 3.500280147640625*^9, 
   3.5002996035*^9, 3.500303267875*^9, 3.50642795653125*^9, 
   3.50658772665625*^9, 3.508515107734375*^9, 3.508549550859375*^9, 
   3.509724183625*^9, 3.50975534065625*^9, 3.50975537453125*^9, 
   3.525710343625*^9, 3.52574725653125*^9, {3.52577290496875*^9, 
   3.525772919484375*^9}, 3.525774393921875*^9, 3.525809072953125*^9, 
   3.525861774234375*^9, 3.525914286828125*^9, 3.525960899234375*^9, 
   3.52602981759375*^9, 3.52602986084375*^9, 3.52609012646875*^9, 
   3.52610578940625*^9, 3.526114938390625*^9, 3.52613271515625*^9, {
   3.52732359453125*^9, 3.52732360434375*^9}, 3.52734318903125*^9, 
   3.527413931609375*^9, 3.52785703203125*^9, {3.528025603265625*^9, 
   3.5280256258125*^9}, 3.606680917984375*^9, 3.606680955859375*^9, 
   3.60668133328125*^9, 3.606682983734375*^9, 3.606683496921875*^9, 
   3.606685196921875*^9, 3.608498836296875*^9, 3.6085002825*^9, 
   3.608540835861495*^9, 3.608540984382906*^9, 3.608545947810569*^9, 
   3.608554189956376*^9, 3.608554311485464*^9, 3.60858495634375*^9, 
   3.608586679171875*^9, 3.60858862796875*^9, 3.608658246118225*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   SubscriptBox["w", "o"], "=", " ", "4.2", "   ", 
   RowBox[{"(*", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "beam", " ", "waist", " ", "at", " ", "the", " ", "objective", " ", 
       "entrance", " ", "port", " ", "in", " ", "mm"}], " ", "-", " ", 
      RowBox[{
      "defined", " ", "in", " ", "the", " ", "usual", " ", "way", " ", "as", 
       " ", 
       RowBox[{"follows", ":", " ", "intensity"}]}]}], " ", "=", " ", 
     RowBox[{"cte", "*", "exp", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "*", 
        RowBox[{
         RowBox[{"r", "^", "2"}], "/", 
         RowBox[{
          SubscriptBox["w", "o"], "^", "2"}]}]}], ")"}]}]}], "  ", 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.41086173309375*^9, 3.4108617339375*^9}, {
  3.6066788661875*^9, 3.606678867171875*^9}, {3.606726851623452*^9, 
  3.6067268533734007`*^9}, {3.6085435783136177`*^9, 3.6085435833072357`*^9}, {
  3.6085437933669643`*^9, 3.608543881284719*^9}, {3.608551245632641*^9, 
  3.608551255108959*^9}, {3.608551315617358*^9, 3.608551328566818*^9}, {
  3.608551387518485*^9, 3.608551393404245*^9}}],

Cell[BoxData["4.2`"], "Output",
 CellChangeTimes->{
  3.419007968484375*^9, 3.419012268828125*^9, 3.41901651371875*^9, 
   3.41901780065625*^9, 3.419024951265625*^9, 3.419100812796875*^9, {
   3.419602453625*^9, 3.419602468015625*^9}, 3.419604242078125*^9, 
   3.419606651453125*^9, 3.419608947609375*^9, 3.41961086184375*^9, 
   3.419612549640625*^9, {3.41961579096875*^9, 3.419615809515625*^9}, 
   3.419618133375*^9, {3.4196188420625*^9, 3.41961886878125*^9}, 
   3.4196189046875*^9, 3.419621117640625*^9, 3.426426354671875*^9, 
   3.42644697459375*^9, 3.4746645295150623`*^9, {3.474664567634062*^9, 
   3.474664606604062*^9}, 3.474665586153462*^9, 3.4746657270838623`*^9, 
   3.4746729722762623`*^9, 3.4747453147742696`*^9, 3.4747458444098697`*^9, 
   3.474794039496462*^9, 3.4748288027942677`*^9, 3.474836765469268*^9, 
   3.4748376523972673`*^9, 3.4764869241739593`*^9, 3.476539017538*^9, 
   3.476561462082*^9, 3.476598948208*^9, 3.476647869983*^9, 3.476748593946*^9,
    3.476777362156*^9, 3.476816712684*^9, 3.476817471385*^9, 
   3.4768616546099997`*^9, 3.476881242891*^9, 3.476892828009*^9, 
   3.476925303383*^9, 3.476925377572*^9, 3.4769254079*^9, 
   3.4769561304519997`*^9, 3.476956690543*^9, 3.476993743115*^9, 
   3.477034106645*^9, 3.47703413926*^9, 3.477074191508*^9, 3.47712061658*^9, 
   3.477120672148*^9, 3.47716480688*^9, 3.4780334768039*^9, 
   3.4781024530564003`*^9, 3.478108456576*^9, 3.4781156277457*^9, 
   3.4781208504051*^9, 3.4781218080857*^9, 3.4781681463836823`*^9, 
   3.4781684450224824`*^9, 3.4782063692726917`*^9, 3.4782428967071915`*^9, 
   3.478283057510792*^9, 3.478290827207467*^9, 3.4782948757898674`*^9, {
   3.478430255378477*^9, 3.478430274535277*^9}, 3.4784637429948807`*^9, 
   3.478477016994381*^9, 3.478503879642781*^9, 3.4785564756294003`*^9, 
   3.478633570856477*^9, 3.4786392648610764`*^9, 3.478640307447077*^9, 
   3.4786961688407764`*^9, 3.4786962111791763`*^9, 3.4802731178392553`*^9, 
   3.4802732807824554`*^9, 3.4864545274110622`*^9, 3.4864545859100623`*^9, 
   3.4864550319550624`*^9, 3.4864550633970623`*^9, {3.4864665675140624`*^9, 
   3.4864665869450626`*^9}, 3.4864682849500628`*^9, 3.4864698010230627`*^9, 
   3.4864869025770626`*^9, 3.4864906762200623`*^9, 3.4865027336186624`*^9, 
   3.4865027910890627`*^9, 3.4865029377602625`*^9, 3.4865032086074624`*^9, 
   3.48655427868566*^9, 3.48659152070236*^9, 3.4865934177448597`*^9, 
   3.48659545997686*^9, 3.48659559106936*^9, 3.48664461875926*^9, 
   3.4866768578295603`*^9, 3.48673526792196*^9, 3.48679918019436*^9, 
   3.4868000098621597`*^9, 3.48680671579*^9, 3.4868091194958*^9, 
   3.48681083144*^9, 3.4868460101366997`*^9, 3.4871566884479947`*^9, 
   3.4873566011578946`*^9, 3.4874631377192945`*^9, 3.4928610774435997`*^9, {
   3.4928687264133997`*^9, 3.4928687446498003`*^9}, 3.4928777082226*^9, 
   3.4928778355030003`*^9, 3.492878134009*^9, {3.4928782689334*^9, 
   3.4928782920214*^9}, 3.4929671058966*^9, {3.4937114983125*^9, 
   3.493711522203125*^9}, 3.493712309015625*^9, 3.493712650703125*^9, 
   3.49372412665625*^9, 3.493764042734375*^9, {3.493809727984375*^9, 
   3.493809749625*^9}, 3.493822025828125*^9, 3.493822087578125*^9, 
   3.493877874140625*^9, 3.49387798884375*^9, 3.49393044490625*^9, 
   3.49399701903125*^9, 3.4940691950625*^9, 3.4944238706875*^9, 
   3.494470006203125*^9, 3.494473478*^9, 3.494477614515625*^9, 
   3.494493013234375*^9, 3.49449813765625*^9, 3.49456385615625*^9, 
   3.494564501640625*^9, 3.49468484971875*^9, 3.494767542109375*^9, 
   3.4947705035*^9, 3.494775101796875*^9, 3.49477942521875*^9, 
   3.494837264625*^9, 3.494895469265625*^9, {3.495561815453125*^9, 
   3.495561829953125*^9}, 3.495633767234375*^9, 3.4956338488125*^9, 
   3.495662663078125*^9, {3.496118104390625*^9, 3.496118126890625*^9}, 
   3.49640685478125*^9, 3.49696572659375*^9, 3.4970047804212503`*^9, 
   3.4970483475306253`*^9, 3.4970958937962503`*^9, 3.49712769321875*^9, {
   3.49716428165625*^9, 3.497164306828125*^9}, 3.497182440313241*^9, 
   3.4971904699693747`*^9, 3.500273841171875*^9, 3.500273917296875*^9, 
   3.500280147765625*^9, 3.500299603625*^9, 3.5003032685*^9, 
   3.50642795665625*^9, 3.506587726796875*^9, 3.508515107859375*^9, 
   3.508549551015625*^9, 3.509724183734375*^9, 3.509755340796875*^9, 
   3.50975537465625*^9, 3.52571034371875*^9, 3.525747256640625*^9, {
   3.525772905125*^9, 3.525772919609375*^9}, 3.525774394046875*^9, 
   3.52580907309375*^9, 3.52586177434375*^9, 3.5259142869375*^9, 
   3.525960899390625*^9, 3.52602981771875*^9, 3.526029860984375*^9, 
   3.526090126609375*^9, 3.5261057895625*^9, 3.526114938515625*^9, 
   3.52613271528125*^9, {3.52732359465625*^9, 3.527323604453125*^9}, 
   3.52734318965625*^9, 3.52741393175*^9, 3.527857032140625*^9, {
   3.5280256033125*^9, 3.528025625921875*^9}, 3.606680918109375*^9, 
   3.606680955953125*^9, 3.606681333375*^9, 3.606682983859375*^9, 
   3.60668349703125*^9, 3.60668519703125*^9, 3.608498836328125*^9, 
   3.608500282515625*^9, 3.6085408359583893`*^9, 3.608540984432844*^9, 
   3.608545947837826*^9, 3.6085541899943333`*^9, 3.608554311519479*^9, 
   3.608584956359375*^9, 3.608586679203125*^9, 3.608588628*^9, 
   3.608658246156642*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   SubscriptBox["\[Lambda]", "0"], " ", "=", " ", "1.064", "    ", 
   RowBox[{"(*", 
    RowBox[{
    "trapping", " ", "beam", " ", "wavelenghth", " ", "in", " ", "\[Mu]m"}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.406898508453125*^9, 3.406898514828125*^9}, {
  3.4071442018125*^9, 3.40714420640625*^9}, {3.41077191790625*^9, 
  3.4107719298125*^9}, {3.4108611738125*^9, 3.4108611740625*^9}, {
  3.606678926546875*^9, 3.60667892709375*^9}}],

Cell[BoxData["1.064`"], "Output",
 CellChangeTimes->{
  3.41900796853125*^9, 3.419012268890625*^9, 3.419016513765625*^9, 
   3.419017800734375*^9, 3.4190249513125*^9, 3.41910081284375*^9, {
   3.4196024536875*^9, 3.419602468078125*^9}, 3.419604242140625*^9, 
   3.419606651515625*^9, 3.419608947671875*^9, 3.41961086190625*^9, 
   3.419612549703125*^9, {3.41961579103125*^9, 3.419615809578125*^9}, 
   3.4196181334375*^9, {3.419618842125*^9, 3.419618868828125*^9}, 
   3.41961890475*^9, 3.4196211176875*^9, 3.426426354734375*^9, 
   3.42644697465625*^9, 3.474664529983062*^9, {3.474664568090062*^9, 
   3.4746646071100616`*^9}, 3.474665586278262*^9, 3.4746657273334618`*^9, 
   3.4746729728846617`*^9, 3.47474531489907*^9, 3.4747458445190697`*^9, 
   3.474794039574462*^9, 3.4748288028722677`*^9, 3.4748367657302675`*^9, 
   3.474837652752268*^9, 3.4764869244019594`*^9, 3.476539017718*^9, 
   3.4765614624779997`*^9, 3.476598948441*^9, 3.4766478702869997`*^9, 
   3.4767485941400003`*^9, 3.476777362377*^9, 3.476816712983*^9, 
   3.476817471617*^9, 3.4768616549379997`*^9, 3.476881243174*^9, 
   3.476892828257*^9, 3.476925303592*^9, 3.476925377841*^9, 3.47692540813*^9, 
   3.476956130591*^9, 3.476956690825*^9, 3.4769937433310003`*^9, 
   3.477034106908*^9, 3.47703413952*^9, 3.477074191791*^9, 3.477120616833*^9, 
   3.477120672389*^9, 3.4771648071*^9, 3.4780334775839*^9, 
   3.4781024533059998`*^9, 3.4781084567944*^9, 3.4781156279797*^9, 
   3.4781208506235*^9, 3.4781218084601*^9, 3.4781681465084825`*^9, 
   3.4781684452408824`*^9, 3.4782063694442916`*^9, 3.4782428969255915`*^9, 
   3.478283058025592*^9, 3.4782908275414677`*^9, 3.4782948764108677`*^9, {
   3.4784302555500765`*^9, 3.4784302746912766`*^9}, 3.4784637433698807`*^9, 
   3.4784770177431808`*^9, 3.4785038798437805`*^9, 3.4785564757386*^9, 
   3.4786335709656763`*^9, 3.4786392651574764`*^9, 3.4786403091630764`*^9, 
   3.4786961693399763`*^9, 3.4786962116939764`*^9, 3.4802731179484553`*^9, 
   3.4802732810320554`*^9, 3.486454527602062*^9, 3.4864545861240625`*^9, 
   3.486455032201062*^9, 3.486455063545062*^9, {3.4864665676760626`*^9, 
   3.4864665871530623`*^9}, 3.4864682851220627`*^9, 3.486469801236062*^9, 
   3.486486902764262*^9, 3.4864906764660625`*^9, 3.4865027337590623`*^9, 
   3.486502791260662*^9, 3.486502937885062*^9, 3.486503208763462*^9, 
   3.4865542788260603`*^9, 3.4865915208698597`*^9, 3.48659341789736*^9, 
   3.48659546018186*^9, 3.48659559124186*^9, 3.48664461919606*^9, 
   3.48667685808856*^9, 3.48673526834396*^9, 3.4867991803843603`*^9, 
   3.4868000100805597`*^9, 3.4868067159772*^9, 3.4868091196362*^9, 
   3.4868108316584*^9, 3.4868460105423*^9, 3.4871566887179947`*^9, 
   3.4873566013158946`*^9, 3.487463137918295*^9, 3.4928610775684*^9, {
   3.4928687264914*^9, 3.4928687447278*^9}, 3.4928777083318*^9, 
   3.4928778356278*^9, 3.4928781341026*^9, {3.4928782690114*^9, 
   3.4928782921306*^9}, 3.4929671060058002`*^9, {3.493711498375*^9, 
   3.49371152228125*^9}, 3.493712309078125*^9, 3.49371265078125*^9, 
   3.493724126734375*^9, 3.4937640428125*^9, {3.493809728078125*^9, 
   3.493809749703125*^9}, 3.49382202596875*^9, 3.4938220876875*^9, 
   3.493877874328125*^9, 3.4938779889375*^9, 3.493930444984375*^9, 
   3.493997019109375*^9, 3.494069195140625*^9, 3.494423870765625*^9, 
   3.49447000628125*^9, 3.494473478078125*^9, 3.494477614609375*^9, 
   3.4944930133125*^9, 3.494498137734375*^9, 3.494563856296875*^9, 
   3.494564501734375*^9, 3.494684849765625*^9, 3.4947675421875*^9, 
   3.494770503578125*^9, 3.494775101875*^9, 3.494779425296875*^9, 
   3.494837264734375*^9, 3.494895469328125*^9, {3.49556181553125*^9, 
   3.49556183003125*^9}, 3.495633767375*^9, 3.49563384890625*^9, 
   3.495662663203125*^9, {3.496118104484375*^9, 3.49611812696875*^9}, 
   3.496406854859375*^9, 3.496965726671875*^9, 3.4970047805931253`*^9, 
   3.4970483477025003`*^9, 3.4970958939837503`*^9, 3.49712769328125*^9, {
   3.497164281765625*^9, 3.497164306921875*^9}, 3.497182440391366*^9, 
   3.4971904700631247`*^9, 3.50027384125*^9, 3.500273917375*^9, 
   3.500280147859375*^9, 3.500299603703125*^9, 3.50030326859375*^9, 
   3.506427956734375*^9, 3.506587726875*^9, 3.5085151079375*^9, 
   3.50854955109375*^9, 3.509724183796875*^9, 3.509755340875*^9, 
   3.509755374734375*^9, 3.525710343796875*^9, 3.52574725671875*^9, {
   3.525772905234375*^9, 3.525772919703125*^9}, 3.525774394125*^9, 
   3.525809073171875*^9, 3.525861774421875*^9, 3.525914287046875*^9, 
   3.52596089946875*^9, 3.5260298178125*^9, 3.5260298610625*^9, 
   3.5260901266875*^9, 3.526105789640625*^9, 3.52611493859375*^9, 
   3.526132715375*^9, {3.527323594734375*^9, 3.52732360453125*^9}, 
   3.52734318975*^9, 3.52741393190625*^9, 3.52785703221875*^9, {
   3.528025603328125*^9, 3.528025626015625*^9}, 3.60668091815625*^9, 
   3.606680956015625*^9, 3.6066813334375*^9, 3.606682983921875*^9, 
   3.60668349709375*^9, 3.60668519709375*^9, 3.60849883634375*^9, 
   3.608500282546875*^9, 3.608540835998714*^9, 3.6085409844779177`*^9, 
   3.608545947895887*^9, 3.6085541900226307`*^9, 3.608554311568285*^9, 
   3.608584956375*^9, 3.60858667921875*^9, 3.608588628015625*^9, 
   3.608658246205475*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"NA", " ", "=", " ", "1.4", "                           ", 
   RowBox[{"(*", 
    RowBox[{"numerical", " ", "aperture", " ", "of", " ", "objective"}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.408716814203125*^9, 3.40871682215625*^9}, {
  3.410696879546875*^9, 3.410696881453125*^9}, {3.41086178578125*^9, 
  3.410861786046875*^9}, {3.606682288296875*^9, 3.606682291234375*^9}}],

Cell[BoxData["1.4`"], "Output",
 CellChangeTimes->{
  3.41900796865625*^9, 3.41901226903125*^9, 3.419016513890625*^9, 
   3.419017800890625*^9, 3.419024951453125*^9, 3.419100813*^9, {
   3.4196024538125*^9, 3.41960246821875*^9}, 3.419604242265625*^9, 
   3.419606651640625*^9, 3.419608947796875*^9, 3.41961086203125*^9, 
   3.41961254984375*^9, {3.41961579115625*^9, 3.419615809703125*^9}, 
   3.419618133578125*^9, {3.419618842265625*^9, 3.41961886896875*^9}, 
   3.419618904875*^9, 3.419621117828125*^9, 3.426426354875*^9, 
   3.42644697478125*^9, 3.474664530884062*^9, {3.474664569072062*^9, 
   3.4746646080960617`*^9}, 3.4746655866526623`*^9, 3.474665727926262*^9, 
   3.474672974366662*^9, 3.4747453152110696`*^9, 3.47474584483107*^9, 
   3.474794039761662*^9, 3.4748288030750675`*^9, 3.4748367664722676`*^9, 
   3.4748376538032675`*^9, 3.476486924997959*^9, 3.476539018208*^9, 
   3.476561463165*^9, 3.476598949106*^9, 3.47664787088*^9, 3.476748594784*^9, 
   3.4767773630629997`*^9, 3.476816713395*^9, 3.4768174721289997`*^9, 
   3.476861655625*^9, 3.476881244811*^9, 3.476892829017*^9, 
   3.4769253046219997`*^9, 3.476925378568*^9, 3.476925408825*^9, 
   3.476956131118*^9, 3.476956691491*^9, 3.476993744241*^9, 3.477034107572*^9,
    3.4770341402349997`*^9, 3.477074192586*^9, 3.47712061771*^9, 
   3.477120673102*^9, 3.4771648077869997`*^9, 3.4780334800139*^9, 
   3.4781024540548*^9, 3.478108457434*^9, 3.4781156286193*^9, 
   3.4781208513410997`*^9, 3.4781218108469*^9, 3.4781681468204823`*^9, 
   3.4781684457868824`*^9, 3.478206369943492*^9, 3.4782428975807915`*^9, 
   3.478283059117592*^9, 3.4782908283384676`*^9, 3.4782948781308675`*^9, {
   3.4784302560024767`*^9, 3.4784302750344768`*^9}, 3.4784637439828806`*^9, 
   3.4784770193655806`*^9, 3.478503880456781*^9, 3.4785564760038*^9, 
   3.4786335711840763`*^9, 3.478639266202677*^9, 3.4786403098962765`*^9, 
   3.4786961703851767`*^9, 3.4786962129263763`*^9, 3.480273118182455*^9, 
   3.4802732816404552`*^9, 3.4864545281520624`*^9, 3.4864545867640624`*^9, 
   3.486455032918062*^9, 3.4864550639480624`*^9, {3.4864665681030626`*^9, 
   3.486466587748062*^9}, 3.486468285578062*^9, 3.4864698018360624`*^9, 
   3.4864869033726625`*^9, 3.486490677135062*^9, 3.4865027341022625`*^9, 
   3.4865027916506624`*^9, 3.4865029382594624`*^9, 3.4865032091690626`*^9, 
   3.48655427912246*^9, 3.48659152122736*^9, 3.4865934182523603`*^9, 
   3.48659546072436*^9, 3.48659559162936*^9, 3.4866446213176603`*^9, 
   3.4866768587495604`*^9, 3.48673526912996*^9, 3.48679918109236*^9, 
   3.4868000107357597`*^9, 3.4868067165232*^9, 3.4868091202446003`*^9, 
   3.4868108322200003`*^9, 3.4868460113223*^9, 3.4871566894219947`*^9, 
   3.4873566018538947`*^9, 3.4874631394012947`*^9, 3.4928610778336*^9, {
   3.4928687266786003`*^9, 3.492868744915*^9}, 3.492877708597*^9, 
   3.4928778359086*^9, 3.4928781343677998`*^9, {3.4928782692142*^9, 
   3.4928782923958*^9}, 3.492967106271*^9, {3.49371149853125*^9, 
   3.49371152246875*^9}, 3.49371230921875*^9, 3.49371265096875*^9, 
   3.4937241269375*^9, 3.493764043*^9, {3.493809728265625*^9, 
   3.493809749890625*^9}, 3.49382202625*^9, 3.49382208790625*^9, 
   3.493877874625*^9, 3.493877989140625*^9, 3.49393044515625*^9, 
   3.4939970193125*^9, 3.49406919534375*^9, 3.494423870953125*^9, 
   3.494470006484375*^9, 3.494473478265625*^9, 3.494477614796875*^9, 
   3.494493013515625*^9, 3.4944981379375*^9, 3.49456385659375*^9, 
   3.494564501953125*^9, 3.494684849828125*^9, 3.494767542375*^9, 
   3.49477050378125*^9, 3.494775102078125*^9, 3.494779425484375*^9, 
   3.49483726496875*^9, 3.494895469515625*^9, {3.49556181571875*^9, 
   3.49556183021875*^9}, 3.495633767609375*^9, 3.495633849140625*^9, 
   3.4956626634375*^9, {3.496118104671875*^9, 3.496118127171875*^9}, 
   3.496406855046875*^9, 3.496965726875*^9, 3.4970047818431253`*^9, 
   3.4970483483743753`*^9, 3.4970958944681253`*^9, 3.49712769346875*^9, {
   3.497164282015625*^9, 3.497164307109375*^9}, 3.497182440625741*^9, 
   3.4971904708756247`*^9, 3.50027384140625*^9, 3.500273917578125*^9, 
   3.5002801480625*^9, 3.500299603890625*^9, 3.500303268828125*^9, 
   3.5064279569375*^9, 3.506587727078125*^9, 3.508515108140625*^9, 
   3.5085495513125*^9, 3.509724183953125*^9, 3.50975534109375*^9, 
   3.509755374921875*^9, 3.5257103439375*^9, 3.525747256921875*^9, {
   3.5257729055*^9, 3.52577291990625*^9}, 3.52577439434375*^9, 
   3.525809073375*^9, 3.52586177459375*^9, 3.52591428728125*^9, 
   3.5259608996875*^9, 3.52602981803125*^9, 3.52602986125*^9, 
   3.5260901270625*^9, 3.52610578990625*^9, 3.52611493884375*^9, 
   3.5261327155625*^9, {3.527323594921875*^9, 3.52732360471875*^9}, 
   3.527343189984375*^9, 3.52741393215625*^9, 3.527857032390625*^9, {
   3.528025603390625*^9, 3.528025626203125*^9}, 3.60668091828125*^9, 
   3.60668095615625*^9, 3.606681333578125*^9, 3.606682984109375*^9, 
   3.606683497265625*^9, 3.606685197265625*^9, 3.608498836375*^9, 
   3.6085002825625*^9, 3.608540836082844*^9, 3.608540984510583*^9, 
   3.608545947926835*^9, 3.608554190060154*^9, 3.608554311602536*^9, 
   3.608584956390625*^9, 3.608586679234375*^9, 3.608588628046875*^9, 
   3.608658246255363*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Rp", "=", " ", "5.0", "   ", 
   RowBox[{"(*", 
    RowBox[{"radius", " ", "of", " ", "objective", " ", "in", " ", "mm"}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.41086174028125*^9, 3.4108617685*^9}, {
  3.4928609773852*^9, 3.4928609791636*^9}, {3.6066788745625*^9, 
  3.606678875125*^9}, {3.6066795435*^9, 3.606679567328125*^9}, {
  3.606726856412978*^9, 3.606726857588914*^9}}],

Cell[BoxData["5.`"], "Output",
 CellChangeTimes->{
  3.419007968484375*^9, 3.41901226884375*^9, 3.41901651371875*^9, 
   3.419017800671875*^9, 3.41902495128125*^9, 3.419100812796875*^9, {
   3.419602453640625*^9, 3.41960246803125*^9}, 3.41960424209375*^9, 
   3.41960665146875*^9, 3.419608947625*^9, 3.419610861859375*^9, 
   3.41961254965625*^9, {3.419615790984375*^9, 3.41961580953125*^9}, 
   3.419618133390625*^9, {3.419618842078125*^9, 3.419618868796875*^9}, 
   3.419618904703125*^9, 3.41962111765625*^9, 3.4264263546875*^9, 
   3.426446974609375*^9, 3.4746645297020617`*^9, {3.4746645678200617`*^9, 
   3.474664606743062*^9}, 3.4746655861690617`*^9, 3.474665727130662*^9, 
   3.474672972401062*^9, 3.4747453148054695`*^9, 3.4747458444410696`*^9, 
   3.474794039512062*^9, 3.474828802809868*^9, 3.4748367655322676`*^9, 
   3.4748376524802675`*^9, 3.4764869242229595`*^9, 3.4765390176*^9, 
   3.4765614623120003`*^9, 3.47659894827*^9, 3.4766478700559998`*^9, 
   3.476748593995*^9, 3.476777362207*^9, 3.476816712756*^9, 3.476817471468*^9,
    3.476861654692*^9, 3.476881242973*^9, 3.47689282806*^9, 
   3.4769253034370003`*^9, 3.4769253776289997`*^9, 3.4769254079519997`*^9, 
   3.476956130487*^9, 3.476956690645*^9, 3.476993743168*^9, 3.477034106708*^9,
    3.477034139311*^9, 3.477074191582*^9, 3.477120616634*^9, 
   3.4771206722130003`*^9, 3.4771648069379997`*^9, 3.4780334769289*^9, 
   3.4781024531032*^9, 3.4781084566228*^9, 3.4781156277925*^9, 
   3.4781208504519*^9, 3.4781218082729*^9, 3.4781681464148827`*^9, 
   3.4781684450536823`*^9, 3.4782063693038917`*^9, 3.4782428967695913`*^9, 
   3.4782830576199913`*^9, 3.4782908272954674`*^9, 3.4782948759608674`*^9, {
   3.4784302554096766`*^9, 3.4784302745976768`*^9}, 3.4784637430598807`*^9, 
   3.478477017134781*^9, 3.478503879688781*^9, 3.4785564756605997`*^9, 
   3.4786335708876767`*^9, 3.4786392649390764`*^9, 3.4786403075094767`*^9, 
   3.4786961689343767`*^9, 3.478696211288377*^9, 3.4802731178704557`*^9, 
   3.4802732808448553`*^9, 3.4864545274590626`*^9, 3.4864545859680624`*^9, 
   3.4864550320130625`*^9, 3.4864550634310627`*^9, {3.4864665675550623`*^9, 
   3.486466586991062*^9}, 3.4864682849900627`*^9, 3.486469801083062*^9, 
   3.486486902608262*^9, 3.4864906762790623`*^9, 3.4865027336654625`*^9, 
   3.4865027911358624`*^9, 3.4865029377914624`*^9, 3.4865032086386623`*^9, 
   3.48655427871686*^9, 3.48659152075486*^9, 3.48659341777736*^9, 
   3.48659546001936*^9, 3.4865955911118603`*^9, 3.4866446188684597`*^9, 
   3.4866768579225597`*^9, 3.48673526801096*^9, 3.48679918023636*^9, 
   3.4868000099089603`*^9, 3.4868067158368*^9, 3.486809119527*^9, 
   3.4868108315024*^9, 3.4868460102146997`*^9, 3.487156688517995*^9, 
   3.4873566011918945`*^9, 3.4874631377712946`*^9, 3.4928610774748*^9, {
   3.492868726429*^9, 3.4928687446654*^9}, 3.4928777082538*^9, 
   3.4928778355341997`*^9, 3.4928781340246*^9, {3.4928782689646*^9, 
   3.4928782920526*^9}, 3.4929671059278*^9, {3.493711498328125*^9, 
   3.493711522234375*^9}, 3.493712309015625*^9, 3.49371265071875*^9, 
   3.493724126671875*^9, 3.49376404275*^9, {3.493809728015625*^9, 
   3.493809749640625*^9}, 3.493822025875*^9, 3.493822087609375*^9, 
   3.493877874203125*^9, 3.493877988859375*^9, 3.4939304449375*^9, 
   3.493997019046875*^9, 3.494069195078125*^9, 3.494423870703125*^9, 
   3.49447000621875*^9, 3.494473478015625*^9, 3.494477614546875*^9, 
   3.49449301325*^9, 3.494498137671875*^9, 3.4945638561875*^9, 
   3.494564501671875*^9, 3.494684849734375*^9, 3.494767542140625*^9, 
   3.494770503515625*^9, 3.4947751018125*^9, 3.494779425234375*^9, 
   3.494837264640625*^9, 3.49489546928125*^9, {3.49556181546875*^9, 
   3.49556182996875*^9}, 3.495633767265625*^9, 3.495633848828125*^9, 
   3.49566266309375*^9, {3.496118104421875*^9, 3.496118126921875*^9}, 
   3.496406854796875*^9, 3.496965726609375*^9, 3.4970047804368753`*^9, 
   3.4970483475931253`*^9, 3.4970958938587503`*^9, 3.497127693234375*^9, {
   3.4971642816875*^9, 3.497164306859375*^9}, 3.497182440328866*^9, 
   3.4971904700006247`*^9, 3.5002738411875*^9, 3.5002739173125*^9, 
   3.500280147796875*^9, 3.500299603640625*^9, 3.500303268515625*^9, 
   3.506427956671875*^9, 3.5065877268125*^9, 3.508515107875*^9, 
   3.50854955103125*^9, 3.50972418375*^9, 3.5097553408125*^9, 
   3.509755374671875*^9, 3.525710343734375*^9, 3.52574725665625*^9, {
   3.52577290515625*^9, 3.525772919640625*^9}, 3.5257743940625*^9, 
   3.525809073109375*^9, 3.525861774359375*^9, 3.525914286984375*^9, 
   3.52596089940625*^9, 3.526029817734375*^9, 3.526029861*^9, 
   3.526090126625*^9, 3.526105789578125*^9, 3.52611493853125*^9, 
   3.5261327153125*^9, {3.527323594671875*^9, 3.52732360446875*^9}, 
   3.527343189671875*^9, 3.52741393178125*^9, 3.52785703215625*^9, {
   3.5280256033125*^9, 3.528025625953125*^9}, 3.606680918125*^9, 
   3.606680955984375*^9, 3.606681333390625*^9, 3.606682983875*^9, 
   3.606683497046875*^9, 3.606685197046875*^9, 3.608498836390625*^9, 
   3.608500282578125*^9, 3.608540836208686*^9, 3.6085409845677767`*^9, 
   3.6085459479758043`*^9, 3.608554190093046*^9, 3.608554311632288*^9, 
   3.60858495640625*^9, 3.60858667925*^9, 3.6085886280625*^9, 
   3.608658246285656*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r", " ", "=", "0.1", "   ", 
  RowBox[{"(*", 
   RowBox[{"microsphere", " ", "radius", " ", "in", " ", "\[Mu]m"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.500273814984375*^9, 3.500273820078125*^9}, {
   3.500313533609375*^9, 3.500313534328125*^9}, {3.5257743816875*^9, 
   3.525774385859375*^9}, {3.526029808890625*^9, 3.52602981078125*^9}, {
   3.526132666703125*^9, 3.526132668671875*^9}, {3.527323556265625*^9, 
   3.5273235581875*^9}, {3.60664774678125*^9, 3.6066477491875*^9}, {
   3.60667880359375*^9, 3.606678805046875*^9}, 3.60667944975*^9, {
   3.606726822813882*^9, 3.6067268274057703`*^9}, 3.606726881526285*^9, {
   3.608540806836816*^9, 3.6085408077168283`*^9}, 3.6085409341012697`*^9, {
   3.608584949171875*^9, 3.608584951453125*^9}, 3.608627443372394*^9}],

Cell[BoxData["0.1`"], "Output",
 CellChangeTimes->{3.608658246343808*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6086274453990583`*^9, 3.608627448745302*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   SubscriptBox["n", "1"], " ", "=", " ", "1.332", "            ", 
   RowBox[{"(*", 
    RowBox[{
    "refractive", " ", "index", " ", "of", " ", "medium", " ", "around", " ", 
     "microsphere", " ", 
     RowBox[{"(", 
      RowBox[{"usually", " ", "water"}], ")"}]}], "*)"}], "  "}]}]], "Input",
 CellChangeTimes->{{3.40568366334375*^9, 3.405683694453125*^9}, {
   3.405683725625*^9, 3.4056837735*^9}, {3.405683837265625*^9, 
   3.40568386784375*^9}, {3.405684086140625*^9, 3.4056840891875*^9}, 
   3.405684271609375*^9, {3.405843089484375*^9, 3.405843098515625*^9}, {
   3.405843548671875*^9, 3.40584361003125*^9}, {3.4058436885625*^9, 
   3.405843786640625*^9}, {3.405843854484375*^9, 3.4058438671875*^9}, {
   3.40584451515625*^9, 3.405844521296875*^9}, {3.4058446426875*^9, 
   3.405844708796875*^9}, {3.405851391953125*^9, 3.40585141275*^9}, {
   3.405851675390625*^9, 3.405851685671875*^9}, {3.4058532335*^9, 
   3.405853245328125*^9}, {3.405853356984375*^9, 3.405853369734375*^9}, {
   3.40585431228125*^9, 3.4058544175625*^9}, {3.4058544714375*^9, 
   3.4058544880625*^9}, 3.40586342821875*^9, {3.4058643280625*^9, 
   3.405864345859375*^9}, {3.40586451975*^9, 3.405864612953125*^9}, {
   3.405864702140625*^9, 3.405864702421875*^9}, {3.40586474096875*^9, 
   3.40586475340625*^9}, {3.4068983529375*^9, 3.4068983535*^9}, {
   3.40714432559375*^9, 3.40714432575*^9}, {3.41077168265625*^9, 
   3.410771683171875*^9}, {3.410773917578125*^9, 3.41077392128125*^9}, 
   3.410866426828125*^9, {3.60667881378125*^9, 3.60667881715625*^9}, 
   3.606679628140625*^9, {3.606681452734375*^9, 3.60668145384375*^9}, {
   3.6084669828503523`*^9, 3.6084670053866577`*^9}, {3.608544013228642*^9, 
   3.608544017898065*^9}}],

Cell[BoxData["1.332`"], "Output",
 CellChangeTimes->{
  3.419007968421875*^9, 3.41901226878125*^9, 3.41901651365625*^9, 
   3.41901780059375*^9, 3.419024951203125*^9, 3.419100812734375*^9, {
   3.419602453578125*^9, 3.41960246796875*^9}, 3.419604242015625*^9, 
   3.41960665140625*^9, 3.419608947546875*^9, 3.41961086178125*^9, 
   3.41961254959375*^9, {3.41961579090625*^9, 3.419615809453125*^9}, 
   3.419618133328125*^9, {3.419618842015625*^9, 3.41961886871875*^9}, 
   3.419618904625*^9, 3.419621117578125*^9, 3.426426354609375*^9, 
   3.42644697453125*^9, 3.474664529034062*^9, {3.474664567198062*^9, 
   3.474664606242062*^9}, 3.4746655859974623`*^9, 3.4746657268654623`*^9, 
   3.474672971808262*^9, 3.4747453146650696`*^9, 3.4747458443006697`*^9, 
   3.474794039402862*^9, 3.4748288026850677`*^9, 3.474836765219268*^9, 
   3.4748376520622673`*^9, 3.476486923983959*^9, 3.476539017398*^9, 
   3.476561461527*^9, 3.476598947958*^9, 3.476647869737*^9, 3.476748593752*^9,
    3.476777361907*^9, 3.476816712521*^9, 3.476817471165*^9, 
   3.476861654406*^9, 3.476881242573*^9, 3.4768928277609997`*^9, 
   3.476925303039*^9, 3.476925377342*^9, 3.476925407649*^9, 3.476956130259*^9,
    3.47695669035*^9, 3.476993742836*^9, 3.477034106278*^9, 3.477034139014*^9,
    3.477074191189*^9, 3.4771206163570004`*^9, 3.477120671936*^9, 
   3.477164806648*^9, 3.4780334759739*^9, 3.4781024528068*^9, 
   3.4781084563576*^9, 3.4781156275273*^9, 3.4781208501710997`*^9, 
   3.4781218078361*^9, 3.4781681462432823`*^9, 3.478168444819682*^9, 
   3.4782063691010914`*^9, 3.4782428964887915`*^9, 3.4782830570271916`*^9, 
   3.4782908269064674`*^9, 3.4782948750858674`*^9, {3.4784302552068768`*^9, 
   3.478430274426077*^9}, 3.4784637427378807`*^9, 3.4784770162455807`*^9, 
   3.4785038794657807`*^9, 3.4785564755046*^9, 3.4786335707628765`*^9, 
   3.4786392645178766`*^9, 3.4786403071506767`*^9, 3.4786961684819765`*^9, 
   3.4786962108359766`*^9, 3.4802731177144556`*^9, 3.4802732805952554`*^9, 
   3.4864545272200623`*^9, 3.4864545857240624`*^9, 3.486455031734062*^9, 
   3.4864550632240624`*^9, {3.4864665673460627`*^9, 3.4864665867660627`*^9}, 
   3.486468284762062*^9, 3.486469800847062*^9, 3.4864869024054623`*^9, 
   3.4864906760020623`*^9, 3.4865027334782624`*^9, 3.4865027909642625`*^9, 
   3.4865029376354623`*^9, 3.4865032084670625`*^9, 3.48655427852966*^9, 
   3.48659152054486*^9, 3.48659341760236*^9, 3.48659545979436*^9, 
   3.48659559091186*^9, 3.4866446181820602`*^9, 3.48667685758956*^9, 
   3.48673526748596*^9, 3.48679918003736*^9, 3.4868000096437597`*^9, 
   3.4868067155872*^9, 3.4868091193554*^9, 3.4868108312372*^9, 
   3.4868460098715*^9, 3.487156688222995*^9, 3.4873566010168943`*^9, 
   3.487463137531295*^9, 3.4928610773344*^9, {3.4928687263354*^9, 
   3.4928687445718*^9}, 3.4928777081134*^9, 3.4928778354094*^9, 
   3.4928781338998003`*^9, {3.4928782688554*^9, 3.4928782919278*^9}, 
   3.492967105803*^9, {3.49371149825*^9, 3.493711522140625*^9}, 
   3.493712308953125*^9, 3.493712650609375*^9, 3.4937241265625*^9, 
   3.49376404265625*^9, {3.49380972790625*^9, 3.4938097495625*^9}, 
   3.4938220256875*^9, 3.493822087453125*^9, 3.49387787403125*^9, 
   3.49387798875*^9, 3.49393044484375*^9, 3.493997018953125*^9, 
   3.49406919490625*^9, 3.49442387059375*^9, 3.494470006109375*^9, 
   3.494473477921875*^9, 3.494477614453125*^9, 3.49449301315625*^9, 
   3.494498137578125*^9, 3.494563856046875*^9, 3.49456450153125*^9, 
   3.494684849390625*^9, 3.494767542046875*^9, 3.49477050340625*^9, 
   3.49477510171875*^9, 3.494779425140625*^9, 3.4948372645*^9, 
   3.4948954691875*^9, {3.495561815375*^9, 3.495561829875*^9}, 
   3.495633767109375*^9, 3.49563384871875*^9, 3.495662662984375*^9, {
   3.4961181043125*^9, 3.496118126828125*^9}, 3.496406854703125*^9, 
   3.496965726515625*^9, 3.4970047800775003`*^9, 3.4970483473743753`*^9, 
   3.4970958935931253`*^9, 3.497127693140625*^9, {3.497164281578125*^9, 
   3.49716430675*^9}, 3.497182440203866*^9, 3.4971904698912497`*^9, 
   3.50027384109375*^9, 3.50027391721875*^9, 3.5002801476875*^9, 
   3.500299603546875*^9, 3.500303268421875*^9, 3.5064279565625*^9, 
   3.5065877266875*^9, 3.50851510778125*^9, 3.508549550921875*^9, 
   3.50972418365625*^9, 3.509755340703125*^9, 3.5097553745625*^9, 
   3.52571034365625*^9, 3.5257472565625*^9, {3.52577290503125*^9, 
   3.52577291953125*^9}, 3.525774393953125*^9, 3.525809072984375*^9, 
   3.525861774265625*^9, 3.525914286859375*^9, 3.525960899296875*^9, 
   3.526029817640625*^9, 3.526029860875*^9, 3.5260901265*^9, 
   3.52610578946875*^9, 3.5261149384375*^9, 3.526132715203125*^9, {
   3.5273235945625*^9, 3.527323604375*^9}, 3.527343189421875*^9, 
   3.52741393165625*^9, 3.5278570320625*^9, {3.52802560328125*^9, 
   3.52802562584375*^9}, 3.60668091803125*^9, 3.606680955890625*^9, 
   3.6066813333125*^9, 3.606682983765625*^9, 3.606683496953125*^9, 
   3.606685196953125*^9, 3.6084988364375*^9, 3.608500282625*^9, 
   3.608540836382145*^9, 3.608540984644143*^9, 3.608545948062652*^9, 
   3.608554190172029*^9, 3.608554311722006*^9, 3.6085849564375*^9, 
   3.608586679296875*^9, 3.608588628109375*^9, 3.6086582464017467`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    SubscriptBox["n", "2"], " ", "=", " ", "1.576"}], "       ", 
   RowBox[{"(*", 
    RowBox[{
    "real", " ", "part", " ", "of", " ", "refractive", " ", "index", " ", 
     "of", " ", "the", " ", "microsphere"}], "*)"}], "   ", 
   StyleBox[" ",
    FontFamily->"Times New Roman",
    FontWeight->"Plain"], "                                ", 
   "\n"}]}]], "Input",
 CellChangeTimes->{{3.406042793109375*^9, 3.406042793953125*^9}, {
  3.40689835709375*^9, 3.40689835828125*^9}, {3.407144191125*^9, 
  3.40714419203125*^9}, {3.407144403765625*^9, 3.407144406203125*^9}, {
  3.40714776196875*^9, 3.4071477630625*^9}, {3.407154468578125*^9, 
  3.40715446903125*^9}, {3.408963710828125*^9, 3.408963711375*^9}, {
  3.40896374396875*^9, 3.408963745203125*^9}, {3.4089638095625*^9, 
  3.40896381053125*^9}, {3.408963885828125*^9, 3.40896388603125*^9}, {
  3.410272657421875*^9, 3.410272658046875*^9}, {3.410771690453125*^9, 
  3.4107716946875*^9}, {3.410861148609375*^9, 3.4108611528125*^9}, {
  3.606678827453125*^9, 3.60667883034375*^9}}],

Cell[BoxData["1.576`"], "Output",
 CellChangeTimes->{
  3.4190079684375*^9, 3.419012268796875*^9, 3.419016513671875*^9, 
   3.419017800609375*^9, 3.41902495121875*^9, 3.41910081275*^9, {
   3.41960245359375*^9, 3.419602467984375*^9}, 3.41960424203125*^9, 
   3.419606651421875*^9, 3.4196089475625*^9, 3.419610861796875*^9, 
   3.419612549609375*^9, {3.419615790921875*^9, 3.41961580946875*^9}, 
   3.41961813334375*^9, {3.41961884203125*^9, 3.419618868734375*^9}, 
   3.419618904640625*^9, 3.41962111759375*^9, 3.426426354625*^9, 
   3.426446974546875*^9, 3.4746645291810617`*^9, {3.4746645672940617`*^9, 
   3.4746646063380623`*^9}, 3.4746655860286617`*^9, 3.474665726927862*^9, 
   3.4746729719174623`*^9, 3.4747453146962695`*^9, 3.4747458443318696`*^9, 
   3.474794039418462*^9, 3.4748288027162676`*^9, 3.474836765299268*^9, 
   3.4748376521372676`*^9, 3.4764869240289593`*^9, 3.4765390174309998`*^9, 
   3.47656146159*^9, 3.476598948009*^9, 3.4766478697980003`*^9, 
   3.4767485938*^9, 3.476777361975*^9, 3.47681671255*^9, 3.47681747124*^9, 
   3.476861654453*^9, 3.476881242632*^9, 3.476892827824*^9, 3.476925303108*^9,
    3.476925377418*^9, 3.476925407718*^9, 3.476956130323*^9, 
   3.4769566904049997`*^9, 3.4769937428900003`*^9, 3.4770341063719997`*^9, 
   3.4770341391070004`*^9, 3.4770741912720003`*^9, 3.4771206164119997`*^9, 
   3.477120671991*^9, 3.477164806699*^9, 3.4780334762639*^9, 
   3.4781024528691998`*^9, 3.4781084564044*^9, 3.4781156275741*^9, 
   3.4781208502335*^9, 3.4781218078829*^9, 3.4781681462744827`*^9, 
   3.4781684448664827`*^9, 3.4782063691478915`*^9, 3.4782428965355916`*^9, 
   3.4782830571831913`*^9, 3.4782908269774675`*^9, 3.4782948752298675`*^9, {
   3.4784302552380767`*^9, 3.478430274441677*^9}, 3.4784637427988806`*^9, 
   3.4784770163859806`*^9, 3.478503879507781*^9, 3.4785564755358*^9, 
   3.478633570794077*^9, 3.4786392646426764`*^9, 3.478640307228677*^9, 
   3.4786961685599766`*^9, 3.4786962109139767`*^9, 3.480273117745655*^9, 
   3.4802732806420555`*^9, 3.4864545272680626`*^9, 3.4864545857710624`*^9, 
   3.4864550317900624`*^9, 3.4864550632590623`*^9, {3.4864665673860626`*^9, 
   3.4864665868090625`*^9}, 3.4864682848110623`*^9, 3.4864698008860626`*^9, 
   3.4864869024366627`*^9, 3.4864906760480623`*^9, 3.4865027335094624`*^9, 
   3.4865027909954624`*^9, 3.486502937666662*^9, 3.4865032084982624`*^9, 
   3.4865542785608597`*^9, 3.48659152058736*^9, 3.48659341763236*^9, 
   3.48659545983936*^9, 3.48659559095186*^9, 3.48664461827566*^9, 
   3.48667685767656*^9, 3.4867352675819597`*^9, 3.48679918006636*^9, 
   3.4868000096905603`*^9, 3.4868067156184*^9, 3.4868091193866*^9, 
   3.486810831284*^9, 3.4868460099339*^9, 3.4871566882739944`*^9, 
   3.4873566010458946`*^9, 3.4874631375782948`*^9, 3.4928610773656*^9, {
   3.492868726351*^9, 3.4928687445874*^9}, 3.4928777081446*^9, 
   3.492877835425*^9, 3.4928781339309998`*^9, {3.4928782688710003`*^9, 
   3.492878291959*^9}, 3.4929671058185997`*^9, {3.493711498265625*^9, 
   3.49371152215625*^9}, 3.49371230896875*^9, 3.493712650640625*^9, 
   3.49372412659375*^9, 3.493764042671875*^9, {3.4938097279375*^9, 
   3.493809749578125*^9}, 3.493822025734375*^9, 3.493822087484375*^9, 
   3.4938778740625*^9, 3.493877988765625*^9, 3.493930444859375*^9, 
   3.49399701896875*^9, 3.4940691949375*^9, 3.494423870625*^9, 
   3.494470006125*^9, 3.4944734779375*^9, 3.49447761446875*^9, 
   3.494493013171875*^9, 3.49449813759375*^9, 3.4945638560625*^9, 
   3.4945645015625*^9, 3.49468484940625*^9, 3.4947675420625*^9, 
   3.4947705034375*^9, 3.494775101734375*^9, 3.49477942515625*^9, 
   3.49483726453125*^9, 3.494895469203125*^9, {3.495561815390625*^9, 
   3.495561829890625*^9}, 3.495633767140625*^9, 3.495633848734375*^9, 
   3.495662663*^9, {3.496118104328125*^9, 3.49611812684375*^9}, 
   3.49640685471875*^9, 3.49696572653125*^9, 3.4970047801087503`*^9, 
   3.4970483473900003`*^9, 3.4970958936243753`*^9, 3.49712769315625*^9, {
   3.497164281609375*^9, 3.497164306765625*^9}, 3.497182440219491*^9, 
   3.4971904699068747`*^9, 3.500273841109375*^9, 3.500273917234375*^9, 
   3.500280147703125*^9, 3.5002996035625*^9, 3.5003032684375*^9, 
   3.50642795659375*^9, 3.506587726703125*^9, 3.508515107796875*^9, 
   3.5085495509375*^9, 3.509724183671875*^9, 3.50975534071875*^9, 
   3.509755374578125*^9, 3.525710343671875*^9, 3.525747256578125*^9, {
   3.525772905046875*^9, 3.525772919546875*^9}, 3.525774393984375*^9, 
   3.525809073*^9, 3.52586177428125*^9, 3.525914286890625*^9, 
   3.5259608993125*^9, 3.52602981765625*^9, 3.52602986090625*^9, 
   3.526090126515625*^9, 3.526105789484375*^9, 3.526114938453125*^9, 
   3.52613271521875*^9, {3.52732359459375*^9, 3.527323604390625*^9}, 
   3.52734318946875*^9, 3.527413931671875*^9, 3.527857032078125*^9, {
   3.52802560328125*^9, 3.528025625875*^9}, 3.606680918046875*^9, 
   3.60668095590625*^9, 3.606681333328125*^9, 3.606682983796875*^9, 
   3.60668349696875*^9, 3.60668519696875*^9, 3.608498836453125*^9, 
   3.60850028265625*^9, 3.608540836413978*^9, 3.6085409847033873`*^9, 
   3.608545948092188*^9, 3.608554190226653*^9, 3.608554311748391*^9, 
   3.608584956453125*^9, 3.6085866793125*^9, 3.608588628125*^9, 
   3.6086582464348993`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    SubscriptBox["k", "2"], " ", "=", " ", "0"}], "    ", 
   RowBox[{"(*", 
    RowBox[{
    "imaginary", " ", "part", " ", "of", " ", "refractive", " ", "index", " ",
      "of", " ", "microsphere"}], "*)"}], "\[IndentingNewLine]", 
   "        "}]}]], "Input",
 CellChangeTimes->{{3.406554489265625*^9, 3.406554489828125*^9}, {
   3.406563672546875*^9, 3.406563673375*^9}, {3.406563716328125*^9, 
   3.406563718640625*^9}, {3.406563883875*^9, 3.406563884265625*^9}, 
   3.40656395459375*^9, {3.406891787484375*^9, 3.406891788171875*^9}, {
   3.4094989921875*^9, 3.409498995640625*^9}, {3.41001776525*^9, 
   3.410017782890625*^9}, {3.410251946609375*^9, 3.41025194678125*^9}, {
   3.41025799159375*^9, 3.41025799371875*^9}, {3.410272673*^9, 
   3.41027267403125*^9}, {3.41027378775*^9, 3.410273788328125*^9}, {
   3.410599325296875*^9, 3.410599326796875*^9}, {3.410603305453125*^9, 
   3.41060331059375*^9}, {3.410608185234375*^9, 3.41060818696875*^9}, {
   3.4106115571875*^9, 3.410611557296875*^9}, {3.410680738578125*^9, 
   3.410680738609375*^9}, {3.4106831476875*^9, 3.41068314825*^9}, {
   3.410685200875*^9, 3.410685207390625*^9}, {3.410687310765625*^9, 
   3.41068731084375*^9}, {3.4106897204375*^9, 3.410689720546875*^9}, {
   3.4106969180625*^9, 3.4106969185*^9}, {3.41069761790625*^9, 
   3.410697618421875*^9}, 3.410698454375*^9, {3.41070555003125*^9, 
   3.4107055506875*^9}, {3.41070562990625*^9, 3.410705634515625*^9}, {
   3.4107060665*^9, 3.410706067328125*^9}, {3.410706937515625*^9, 
   3.410706937671875*^9}, {3.410707730953125*^9, 3.410707731078125*^9}, 
   3.410708408921875*^9, {3.410771716484375*^9, 3.410771721640625*^9}, 
   3.41077215034375*^9, {3.410861157578125*^9, 3.410861159375*^9}, {
   3.410876399484375*^9, 3.410876401578125*^9}, {3.41087663278125*^9, 
   3.4108766335625*^9}, {3.410877576*^9, 3.410877577703125*^9}, {
   3.410878337859375*^9, 3.4108783399375*^9}, 3.410879188921875*^9, {
   3.4108799654375*^9, 3.41087996609375*^9}, {3.413295291921875*^9, 
   3.41329529328125*^9}, {3.413539915359375*^9, 3.4135399159375*^9}, {
   3.413560292703125*^9, 3.413560294234375*^9}, {3.41719551246875*^9, 
   3.417195512953125*^9}, {3.41720625525*^9, 3.417206256296875*^9}, {
   3.419618125046875*^9, 3.419618125609375*^9}, {3.419618891890625*^9, 
   3.419618892703125*^9}, {3.4746645229190617`*^9, 3.474664523426062*^9}, {
   3.4868091039737997`*^9, 3.4868091083417997`*^9}, {3.4928609814568*^9, 
   3.4928609821744003`*^9}, {3.50029959490625*^9, 3.500299596125*^9}, {
   3.5003032573125*^9, 3.50030325825*^9}, {3.60667889715625*^9, 
   3.606678899953125*^9}, {3.60668124621875*^9, 3.60668124671875*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.419007968515625*^9, 3.419012268875*^9, 3.41901651375*^9, 
   3.41901780071875*^9, 3.4190249513125*^9, 3.419100812828125*^9, {
   3.419602453671875*^9, 3.4196024680625*^9}, 3.419604242125*^9, 
   3.4196066515*^9, 3.41960894765625*^9, 3.419610861890625*^9, 
   3.4196125496875*^9, {3.419615791015625*^9, 3.4196158095625*^9}, 
   3.419618133421875*^9, {3.419618842109375*^9, 3.419618868828125*^9}, 
   3.419618904734375*^9, 3.4196211176875*^9, 3.42642635471875*^9, 
   3.426446974640625*^9, 3.474664529884062*^9, {3.474664568002062*^9, 
   3.474664607047062*^9}, 3.4746655862470617`*^9, 3.4746657272554617`*^9, 
   3.474672972759862*^9, 3.4747453148678694`*^9, 3.4747458445034695`*^9, 
   3.4747940395588617`*^9, 3.4748288028410673`*^9, 3.4748367656592674`*^9, 
   3.4748376526622677`*^9, 3.4764869243429594`*^9, 3.476539017672*^9, 
   3.476561462415*^9, 3.4765989483780003`*^9, 3.476647870223*^9, 
   3.476748594092*^9, 3.476777362315*^9, 3.4768167128719997`*^9, 
   3.476817471574*^9, 3.476861654833*^9, 3.4768812430889997`*^9, 
   3.476892828191*^9, 3.476925303538*^9, 3.476925377745*^9, 
   3.4769254080629997`*^9, 3.4769561305550003`*^9, 3.4769566907539997`*^9, 
   3.476993743275*^9, 3.4770341068459997`*^9, 3.4770341394560003`*^9, 
   3.477074191734*^9, 3.4771206167790003`*^9, 3.477120672321*^9, 
   3.477164807043*^9, 3.4780334774639*^9, 3.4781024532436*^9, 
   3.4781084567476*^9, 3.4781156279017*^9, 3.4781208505767*^9, 
   3.4781218083821*^9, 3.4781681464772825`*^9, 3.4781684451940823`*^9, 
   3.4782063693974915`*^9, 3.478242896878792*^9, 3.4782830579163914`*^9, 
   3.4782908274704676`*^9, 3.4782948762698674`*^9, {3.478430255503277*^9, 
   3.478430274660077*^9}, 3.478463743214881*^9, 3.478477017431181*^9, 
   3.4785038797897806`*^9, 3.4785564757074003`*^9, 3.4786335709500766`*^9, 
   3.4786392650638766`*^9, 3.4786403091006765`*^9, 3.478696169230777*^9, 
   3.4786962116003766`*^9, 3.4802731179328556`*^9, 3.4802732809540553`*^9, 
   3.4864545275470624`*^9, 3.4864545860630627`*^9, 3.4864550321330624`*^9, 
   3.4864550635030622`*^9, {3.4864665676360626`*^9, 3.4864665870960627`*^9}, 
   3.4864682850750628`*^9, 3.4864698011870623`*^9, 3.4864869027018623`*^9, 
   3.486490676406062*^9, 3.4865027337278624`*^9, 3.4865027912138624`*^9, 
   3.4865029378538623`*^9, 3.4865032087166624`*^9, 3.4865542787792597`*^9, 
   3.48659152083486*^9, 3.48659341785236*^9, 3.48659546011936*^9, 
   3.4865955911968603`*^9, 3.48664461910246*^9, 3.48667685803756*^9, 
   3.48673526824396*^9, 3.48679918034636*^9, 3.48680001003376*^9, 
   3.4868067159147997`*^9, 3.486809119605*^9, 3.4868108316116*^9, 
   3.4868460104175*^9, 3.4871566886609945`*^9, 3.4873566012738943`*^9, 
   3.487463137873295*^9, 3.4928610775372*^9, {3.4928687264602003`*^9, 
   3.4928687447122*^9}, 3.4928777083006*^9, 3.4928778355966*^9, 
   3.492878134087*^9, {3.4928782689958*^9, 3.4928782920994*^9}, 
   3.4929671059746*^9, {3.493711498359375*^9, 3.493711522265625*^9}, 
   3.4937123090625*^9, 3.493712650765625*^9, 3.49372412671875*^9, 
   3.49376404278125*^9, {3.493809728046875*^9, 3.4938097496875*^9}, 
   3.493822025953125*^9, 3.49382208765625*^9, 3.493877874296875*^9, 
   3.493877988921875*^9, 3.49393044496875*^9, 3.49399701909375*^9, 
   3.494069195125*^9, 3.494423870734375*^9, 3.494470006265625*^9, 
   3.494473478046875*^9, 3.494477614578125*^9, 3.494493013296875*^9, 
   3.49449813771875*^9, 3.49456385625*^9, 3.49456450171875*^9, 
   3.49468484975*^9, 3.494767542171875*^9, 3.4947705035625*^9, 
   3.494775101859375*^9, 3.494779425265625*^9, 3.4948372646875*^9, 
   3.4948954693125*^9, {3.495561815515625*^9, 3.495561830015625*^9}, 
   3.495633767328125*^9, 3.495633848875*^9, 3.49566266315625*^9, {
   3.496118104453125*^9, 3.496118126953125*^9}, 3.496406854828125*^9, 
   3.49696572665625*^9, 3.4970047805306253`*^9, 3.4970483476400003`*^9, 
   3.4970958939525003`*^9, 3.497127693265625*^9, {3.49716428175*^9, 
   3.497164306890625*^9}, 3.497182440375741*^9, 3.4971904700318747`*^9, 
   3.50027384121875*^9, 3.500273917359375*^9, 3.50028014784375*^9, 
   3.5002996036875*^9, 3.5003032685625*^9, 3.50642795671875*^9, 
   3.50658772684375*^9, 3.508515107921875*^9, 3.508549551078125*^9, 
   3.50972418378125*^9, 3.509755340859375*^9, 3.509755374703125*^9, 
   3.52571034378125*^9, 3.525747256703125*^9, {3.52577290521875*^9, 
   3.525772919671875*^9}, 3.525774394109375*^9, 3.52580907315625*^9, 
   3.525861774390625*^9, 3.525914287015625*^9, 3.525960899453125*^9, 
   3.526029817796875*^9, 3.526029861046875*^9, 3.526090126671875*^9, 
   3.526105789625*^9, 3.526114938578125*^9, 3.52613271534375*^9, {
   3.52732359471875*^9, 3.527323604515625*^9}, 3.52734318971875*^9, 
   3.527413931875*^9, 3.527857032203125*^9, {3.528025603328125*^9, 
   3.528025625984375*^9}, 3.606680918140625*^9, 3.606680956*^9, 
   3.606681333421875*^9, 3.606682983890625*^9, 3.6066834970625*^9, 
   3.6066851970625*^9, 3.608498836484375*^9, 3.6085002826875*^9, 
   3.608540836445985*^9, 3.6085409847704268`*^9, 3.608545948121709*^9, 
   3.608554190256371*^9, 3.6085543117849503`*^9, 3.608584956484375*^9, 
   3.608586679328125*^9, 3.608588628140625*^9, 3.608658246468789*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   SubscriptBox["n", "3"], " ", "=", " ", "1.51", "   ", 
   RowBox[{"(*", 
    RowBox[{"refractive", " ", "index", " ", "of", " ", "glass"}], "*)"}], 
   "  "}]}]], "Input",
 CellChangeTimes->{{3.41086155653125*^9, 3.4108615853125*^9}, {
  3.60667884765625*^9, 3.6066788483125*^9}}],

Cell[BoxData["1.51`"], "Output",
 CellChangeTimes->{3.608554190295518*^9, 3.608554311817759*^9, 
  3.6085849565*^9, 3.60858667934375*^9, 3.60858862815625*^9, 
  3.608658246501663*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "-", "Derived"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"parameters", "--"}], "--"}], "--"}], "--"}], 
                    "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
                    "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
                    "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
                    "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
               "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}],
        "--"}], "--"}], "--"}], "--"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.608498702109375*^9, 3.60849873446875*^9}, {
  3.6085509574918833`*^9, 3.608550960158245*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   SubscriptBox["N", 
    RowBox[{"a", " "}]], "=", " ", 
   RowBox[{
    SubscriptBox["n", "1"], " ", "/", 
    SubscriptBox["n", "3"], "       ", 
    RowBox[{"(*", 
     RowBox[{
     "refractive", " ", "index", " ", "of", " ", "water", " ", "relative", 
      " ", "to", " ", "glass"}], "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.41086167775*^9, 3.410861704578125*^9}, {
  3.606678857171875*^9, 3.6066788585*^9}, {3.608543503055024*^9, 
  3.608543504134638*^9}}],

Cell[BoxData["0.8821192052980134`"], "Output",
 CellChangeTimes->{
  3.41900796846875*^9, 3.4190122688125*^9, 3.419016513703125*^9, 
   3.419017800640625*^9, 3.41902495125*^9, 3.41910081278125*^9, {
   3.419602453609375*^9, 3.419602468*^9}, 3.4196042420625*^9, 
   3.4196066514375*^9, 3.41960894759375*^9, 3.419610861828125*^9, 
   3.419612549625*^9, {3.419615790953125*^9, 3.4196158095*^9}, 
   3.419618133375*^9, {3.4196188420625*^9, 3.419618868765625*^9}, 
   3.419618904671875*^9, 3.419621117625*^9, 3.42642635465625*^9, 
   3.426446974578125*^9, 3.4746645294120617`*^9, {3.4746645675220623`*^9, 
   3.474664606520062*^9}, 3.474665586106662*^9, 3.4746657270370617`*^9, 
   3.474672972151462*^9, 3.4747453147430696`*^9, 3.4747458443786697`*^9, 
   3.474794039465262*^9, 3.4748288027630672`*^9, 3.4748367654072676`*^9, 
   3.4748376522962675`*^9, 3.476486924122959*^9, 3.4765390175*^9, 
   3.4765614617460003`*^9, 3.4765989481549997`*^9, 3.476647869936*^9, 
   3.476748593895*^9, 3.4767773620880003`*^9, 3.4768167126470003`*^9, 
   3.476817471344*^9, 3.4768616545620003`*^9, 3.47688124279*^9, 
   3.476892827939*^9, 3.476925303288*^9, 3.4769253775179996`*^9, 
   3.4769254078380003`*^9, 3.476956130421*^9, 3.4769566904969997`*^9, 
   3.476993743059*^9, 3.477034106505*^9, 3.47703413921*^9, 3.47707419142*^9, 
   3.47712061652*^9, 3.47712067208*^9, 3.477164806828*^9, 3.4780334765139*^9, 
   3.4781024529784*^9, 3.4781084565136003`*^9, 3.4781156276833*^9, 
   3.4781208503427*^9, 3.4781218080389*^9, 3.4781681463524823`*^9, 
   3.478168444960082*^9, 3.4782063692258916`*^9, 3.4782428966447916`*^9, 
   3.478283057448392*^9, 3.4782908271394672`*^9, 3.4782948756468678`*^9, {
   3.4784302553316765`*^9, 3.4784302745196767`*^9}, 3.4784637429238806`*^9, 
   3.4784770168227806`*^9, 3.478503879596781*^9, 3.4785564755982*^9, 
   3.4786335708408766`*^9, 3.4786392648142767`*^9, 3.4786403073534765`*^9, 
   3.4786961687471766`*^9, 3.4786962110855765`*^9, 3.4802731178080554`*^9, 
   3.4802732807356553`*^9, 3.4864545273600626`*^9, 3.4864545858600626`*^9, 
   3.4864550318970623`*^9, 3.486455063361062*^9, {3.4864665674730625`*^9, 
   3.4864665868980627`*^9}, 3.4864682849070625`*^9, 3.4864698009680624`*^9, 
   3.4864869025302625`*^9, 3.4864906761640625`*^9, 3.4865027335874624`*^9, 
   3.4865027910578623`*^9, 3.486502937729062*^9, 3.4865032085606623`*^9, 
   3.48655427865446*^9, 3.48659152065736*^9, 3.4865934177048597`*^9, 
   3.48659545992936*^9, 3.4865955910318604`*^9, 3.4866446186500597`*^9, 
   3.48667685776656*^9, 3.48673526778096*^9, 3.4867991801563597`*^9, 
   3.48680000979976*^9, 3.486806715712*^9, 3.4868091194646*^9, 
   3.4868108313932*^9, 3.4868460100743*^9, 3.487156688387995*^9, 
   3.4873566011248946`*^9, 3.487463137675295*^9, 3.492861077428*^9, {
   3.4928687263822002`*^9, 3.4928687446342*^9}, 3.4928777081914*^9, 
   3.4928778354874*^9, 3.4928781339778*^9, {3.4928782689178*^9, 
   3.4928782920058002`*^9}, 3.4929671058654003`*^9, {3.493711498296875*^9, 
   3.4937115221875*^9}, 3.493712309*^9, 3.493712650671875*^9, 
   3.493724126640625*^9, 3.493764042703125*^9, {3.49380972796875*^9, 
   3.493809749609375*^9}, 3.493822025796875*^9, 3.493822087546875*^9, 
   3.493877874125*^9, 3.4938779888125*^9, 3.493930444890625*^9, 
   3.493997019*^9, 3.494069194984375*^9, 3.49442387065625*^9, 
   3.4944700061875*^9, 3.49447347796875*^9, 3.4944776145*^9, 
   3.49449301321875*^9, 3.494498137640625*^9, 3.494563856125*^9, 
   3.494564501625*^9, 3.494684849453125*^9, 3.49476754209375*^9, 
   3.49477050346875*^9, 3.49477510178125*^9, 3.494779425203125*^9, 
   3.4948372645625*^9, 3.494895469234375*^9, {3.4955618154375*^9, 
   3.4955618299375*^9}, 3.4956337671875*^9, 3.495633848796875*^9, 
   3.495662663046875*^9, {3.496118104375*^9, 3.496118126875*^9}, 
   3.49640685475*^9, 3.496965726578125*^9, 3.4970047803743753`*^9, 
   3.4970483475150003`*^9, 3.4970958937025003`*^9, 3.497127693203125*^9, {
   3.497164281640625*^9, 3.4971643068125*^9}, 3.497182440266366*^9, 
   3.4971904699537497`*^9, 3.50027384115625*^9, 3.500273917265625*^9, 
   3.50028014775*^9, 3.50029960359375*^9, 3.500303268484375*^9, 
   3.506427956625*^9, 3.506587726765625*^9, 3.50851510784375*^9, 
   3.508549550984375*^9, 3.509724183703125*^9, 3.509755340765625*^9, 
   3.509755374625*^9, 3.525710343703125*^9, 3.525747256625*^9, {
   3.52577290509375*^9, 3.52577291959375*^9}, 3.525774394015625*^9, 
   3.525809073078125*^9, 3.5258617743125*^9, 3.525914286921875*^9, 
   3.525960899375*^9, 3.526029817703125*^9, 3.526029860953125*^9, 
   3.52609012659375*^9, 3.526105789546875*^9, 3.5261149385*^9, 
   3.526132715265625*^9, {3.527323594640625*^9, 3.5273236044375*^9}, 
   3.52734318953125*^9, 3.52741393171875*^9, 3.527857032125*^9, {
   3.52802560328125*^9, 3.52802562590625*^9}, 3.606680918078125*^9, 
   3.6066809559375*^9, 3.606681333359375*^9, 3.606682983828125*^9, 
   3.606683497015625*^9, 3.606685197015625*^9, 3.608498836515625*^9, 
   3.608500282734375*^9, 3.608540836559602*^9, 3.608540984874453*^9, 
   3.60854594827673*^9, 3.6085541908231564`*^9, 3.608554311883286*^9, 
   3.608584956515625*^9, 3.608586679375*^9, 3.6085886281875*^9, 
   3.608658246586183*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   SubscriptBox["\[Lambda]", "1"], " ", "=", 
   FractionBox[
    SubscriptBox["\[Lambda]", 
     RowBox[{"0", " "}]], 
    RowBox[{
     SubscriptBox["n", "1"], " "}]], "             ", 
   RowBox[{"(*", 
    RowBox[{
    "wavelength", " ", "in", " ", "external", " ", "medium", " ", "around", 
     " ", "microsphere", " ", 
     RowBox[{"(", 
      RowBox[{"usually", " ", "water"}], ")"}], " ", "in", " ", "\[Mu]m"}], 
    "*)"}], " "}]}]], "Input",
 CellChangeTimes->{{3.406034921828125*^9, 3.406034922875*^9}, {
   3.40603496340625*^9, 3.406034972875*^9}, {3.409392626828125*^9, 
   3.409392630546875*^9}, {3.606678950109375*^9, 3.606678951171875*^9}, 
   3.60667962815625*^9, {3.60668093490625*^9, 3.6066809360625*^9}, {
   3.6066810844375*^9, 3.606681085625*^9}, {3.608543949514587*^9, 
   3.608543969381887*^9}}],

Cell[BoxData["0.7987987987987988`"], "Output",
 CellChangeTimes->{
  3.4190079685625*^9, 3.419012268921875*^9, 3.419016513796875*^9, 
   3.419017800765625*^9, 3.41902495134375*^9, 3.419100812875*^9, {
   3.41960245371875*^9, 3.419602468109375*^9}, 3.419604242171875*^9, 
   3.419606651546875*^9, 3.419608947703125*^9, 3.419610861921875*^9, 
   3.419612549734375*^9, {3.419615791046875*^9, 3.419615809609375*^9}, 
   3.41961813346875*^9, {3.41961884215625*^9, 3.419618868859375*^9}, 
   3.419618904765625*^9, 3.41962111771875*^9, 3.426426354765625*^9, 
   3.426446974671875*^9, 3.474664530191062*^9, {3.474664568292062*^9, 
   3.474664607302062*^9}, 3.474665586356262*^9, 3.4746657274426622`*^9, 
   3.4746729731810617`*^9, 3.4747453149614697`*^9, 3.4747458445814695`*^9, 
   3.474794039621262*^9, 3.4748288029190674`*^9, 3.4748367659672675`*^9, 
   3.4748376530512676`*^9, 3.476486924542959*^9, 3.4765390178*^9, 
   3.476561462667*^9, 3.476598948646*^9, 3.476647870443*^9, 3.476748594244*^9,
    3.476777362492*^9, 3.476816713072*^9, 3.4768174717200003`*^9, 
   3.476861655152*^9, 3.4768812443269997`*^9, 3.476892828394*^9, 
   3.476925303764*^9, 3.476925377968*^9, 3.476925408258*^9, 3.4769561307*^9, 
   3.476956690961*^9, 3.47699374345*^9, 3.47703410708*^9, 3.477034139727*^9, 
   3.4770741920179996`*^9, 3.4771206169890003`*^9, 3.4771206725150003`*^9, 
   3.477164807251*^9, 3.4780334778389*^9, 3.4781024534308*^9, 
   3.4781084569348*^9, 3.4781156281045*^9, 3.4781208507639*^9, 
   3.4781218086161003`*^9, 3.478168146586482*^9, 3.4781684453500824`*^9, 
   3.4782063695378914`*^9, 3.4782428970815916`*^9, 3.4782830582595916`*^9, 
   3.4782908277864676`*^9, 3.478294876991867*^9, {3.4784302556436768`*^9, 
   3.4784302747692766`*^9}, 3.4784637435038805`*^9, 3.4784770181019807`*^9, 
   3.4785038799467807`*^9, 3.478556475801*^9, 3.478633571012477*^9, 
   3.4786392653914766`*^9, 3.4786403093034763`*^9, 3.4786961695895767`*^9, 
   3.4786962119279766`*^9, 3.4802731179952555`*^9, 3.4802732811412554`*^9, 
   3.4864545276950626`*^9, 3.4864545862380624`*^9, 3.4864550323380623`*^9, 
   3.4864550636310625`*^9, {3.4864665677760625`*^9, 3.4864665872630625`*^9}, 
   3.4864682852190623`*^9, 3.4864698013460627`*^9, 3.4864869028578625`*^9, 
   3.4864906765890627`*^9, 3.4865027338370624`*^9, 3.4865027913542624`*^9, 
   3.486502937947462*^9, 3.4865032088570623`*^9, 3.48655427888846*^9, 
   3.48659152095236*^9, 3.48659341798236*^9, 3.48659546028436*^9, 
   3.48659559133186*^9, 3.48664461946126*^9, 3.4866768582125597`*^9, 
   3.48673526860096*^9, 3.4867991806083603`*^9, 3.48680001020536*^9, 
   3.4868067160708*^9, 3.4868091197766*^9, 3.4868108317676*^9, 
   3.4868460107295*^9, 3.4871566888469944`*^9, 3.487356601390895*^9, 
   3.4874631389212947`*^9, 3.4928610776308002`*^9, {3.4928687265226*^9, 
   3.492868744759*^9}, 3.4928777083942003`*^9, 3.4928778356902*^9, 
   3.492878134165*^9, {3.4928782690582*^9, 3.492878292193*^9}, 
   3.4929671060682*^9, {3.49371149840625*^9, 3.493711522328125*^9}, 
   3.493712309109375*^9, 3.493712650828125*^9, 3.49372412678125*^9, 
   3.49376404284375*^9, {3.493809728109375*^9, 3.49380974975*^9}, 
   3.49382202603125*^9, 3.493822087734375*^9, 3.493877874390625*^9, 
   3.493877988984375*^9, 3.493930445015625*^9, 3.49399701915625*^9, 
   3.4940691951875*^9, 3.494423870796875*^9, 3.494470006328125*^9, 
   3.494473478109375*^9, 3.494477614640625*^9, 3.494493013359375*^9, 
   3.49449813778125*^9, 3.494563856359375*^9, 3.49456450178125*^9, 
   3.494684849796875*^9, 3.494767542234375*^9, 3.494770503625*^9, 
   3.494775101921875*^9, 3.494779425328125*^9, 3.4948372648125*^9, 
   3.494895469375*^9, {3.495561815578125*^9, 3.495561830078125*^9}, 
   3.495633767421875*^9, 3.49563384896875*^9, 3.49566266325*^9, {
   3.496118104515625*^9, 3.496118127015625*^9}, 3.496406854890625*^9, 
   3.49696572671875*^9, 3.4970047807025003`*^9, 3.4970483478118753`*^9, 
   3.4970958940931253`*^9, 3.497127693328125*^9, {3.49716428184375*^9, 
   3.497164306953125*^9}, 3.497182440469491*^9, 3.4971904701099997`*^9, 
   3.50027384128125*^9, 3.500273917421875*^9, 3.50028014790625*^9, 
   3.50029960375*^9, 3.500303268640625*^9, 3.50642795678125*^9, 
   3.50658772690625*^9, 3.508515107984375*^9, 3.50854955115625*^9, 
   3.509724183828125*^9, 3.509755340921875*^9, 3.509755374765625*^9, 
   3.525710343828125*^9, 3.525747256765625*^9, {3.5257729053125*^9, 
   3.52577291975*^9}, 3.525774394171875*^9, 3.52580907321875*^9, 
   3.525861774453125*^9, 3.525914287078125*^9, 3.525960899515625*^9, 
   3.526029817859375*^9, 3.526029861109375*^9, 3.52609012678125*^9, 
   3.526105789703125*^9, 3.52611493865625*^9, 3.52613271540625*^9, {
   3.52732359478125*^9, 3.527323604578125*^9}, 3.527343189796875*^9, 
   3.527413931953125*^9, 3.52785703225*^9, {3.528025603328125*^9, 
   3.5280256260625*^9}, 3.606680918171875*^9, 3.60668095603125*^9, 
   3.606681333453125*^9, 3.6066829839375*^9, 3.606683497109375*^9, 
   3.606685197109375*^9, 3.608498836546875*^9, 3.608500282765625*^9, 
   3.608540836596324*^9, 3.608540984914797*^9, 3.608545948405113*^9, 
   3.608554190858843*^9, 3.608554311918268*^9, 3.60858495653125*^9, 
   3.608586679390625*^9, 3.608588628203125*^9, 3.608658246624269*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   SubscriptBox["\[Lambda]", "2"], " ", "=", 
   FractionBox[
    SubscriptBox["\[Lambda]", 
     RowBox[{"0", " "}]], 
    RowBox[{
     SubscriptBox["n", "2"], " ", "+", " ", 
     RowBox[{"I", " ", 
      SubscriptBox["k", "2"]}]}]], "                ", 
   RowBox[{"(*", 
    RowBox[{
    "wavelength", " ", "inside", " ", "microsphere", " ", "in", " ", 
     "\[Mu]m"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.406034974796875*^9, 3.4060349970625*^9}, {
  3.407144212203125*^9, 3.407144213015625*^9}, {3.606678960578125*^9, 
  3.60667896196875*^9}}],

Cell[BoxData["0.6751269035532995`"], "Output",
 CellChangeTimes->{
  3.419007968578125*^9, 3.4190122689375*^9, 3.4190165138125*^9, 
   3.41901780078125*^9, 3.419024951359375*^9, 3.419100812890625*^9, {
   3.419602453734375*^9, 3.419602468125*^9}, 3.4196042421875*^9, 
   3.4196066515625*^9, 3.41960894771875*^9, 3.4196108619375*^9, 
   3.41961254975*^9, {3.4196157910625*^9, 3.419615809625*^9}, 
   3.419618133484375*^9, {3.419618842171875*^9, 3.419618868875*^9}, 
   3.41961890478125*^9, 3.419621117734375*^9, 3.42642635478125*^9, 
   3.4264469746875*^9, 3.474664530245062*^9, {3.474664568377062*^9, 
   3.4746646073970623`*^9}, 3.474665586403062*^9, 3.474665727505062*^9, 
   3.474672973290262*^9, 3.4747453149926696`*^9, 3.4747458446282697`*^9, 
   3.474794039636862*^9, 3.474828802950268*^9, 3.474836766028268*^9, 
   3.4748376531382675`*^9, 3.4764869245999594`*^9, 3.476539017842*^9, 
   3.476561462766*^9, 3.476598948701*^9, 3.476647870501*^9, 3.476748594299*^9,
    3.4767773625480003`*^9, 3.4768167131099997`*^9, 3.476817471771*^9, 
   3.476861655207*^9, 3.476881244398*^9, 3.4768928285290003`*^9, 
   3.476925304191*^9, 3.476925378083*^9, 3.476925408381*^9, 
   3.4769561307869997`*^9, 3.476956691021*^9, 3.4769937435769997`*^9, 
   3.477034107142*^9, 3.4770341397869997`*^9, 3.477074192098*^9, 
   3.477120617102*^9, 3.477120672585*^9, 3.477164807309*^9, 
   3.4780334779688997`*^9, 3.4781024535712*^9, 3.4781084569972*^9, 
   3.4781156281513*^9, 3.4781208508262997`*^9, 3.4781218103321*^9, 
   3.4781681466176825`*^9, 3.478168445396882*^9, 3.4782063695846915`*^9, 
   3.4782428971439915`*^9, 3.4782830583531914`*^9, 3.4782908278564672`*^9, 
   3.4782948771178675`*^9, {3.4784302557060766`*^9, 3.4784302748160768`*^9}, 
   3.4784637435608807`*^9, 3.478477018257981*^9, 3.478503879995781*^9, 
   3.4785564758322*^9, 3.4786335710280766`*^9, 3.478639265485077*^9, 
   3.4786403093658767`*^9, 3.4786961696987762`*^9, 3.4786962120527763`*^9, 
   3.4802731180108557`*^9, 3.4802732812036552`*^9, 3.486454527748062*^9, 
   3.4864545862960625`*^9, 3.4864550325010624`*^9, 3.4864550636760626`*^9, {
   3.4864665678270626`*^9, 3.4864665873170624`*^9}, 3.486468285274062*^9, 
   3.4864698013970623`*^9, 3.4864869029202623`*^9, 3.4864906766540623`*^9, 
   3.4865027338838625`*^9, 3.4865027914010625`*^9, 3.4865029379942627`*^9, 
   3.4865032088882627`*^9, 3.48655427891966*^9, 3.4865915209948597`*^9, 
   3.48659341802236*^9, 3.4865954603443604`*^9, 3.48659559137436*^9, 
   3.4866446195236597`*^9, 3.48667685835856*^9, 3.48673526877696*^9, 
   3.48679918065236*^9, 3.4868000102677603`*^9, 3.4868067161331997`*^9, 
   3.4868091198078003`*^9, 3.48681083183*^9, 3.4868460108387003`*^9, 
   3.4871566889739943`*^9, 3.4873566015278945`*^9, 3.4874631391052947`*^9, 
   3.4928610776619997`*^9, {3.4928687265538*^9, 3.4928687447902*^9}, 
   3.4928777084254*^9, 3.4928778357058*^9, 3.4928781341962*^9, {
   3.4928782690738*^9, 3.4928782922086*^9}, 3.4929671060994*^9, {
   3.493711498421875*^9, 3.49371152234375*^9}, 3.493712309125*^9, 
   3.49371265084375*^9, 3.493724126796875*^9, 3.493764042875*^9, {
   3.493809728140625*^9, 3.493809749765625*^9}, 3.493822026078125*^9, 
   3.493822087765625*^9, 3.4938778744375*^9, 3.493877989*^9, 
   3.49393044503125*^9, 3.493997019171875*^9, 3.49406919521875*^9, 
   3.494423870828125*^9, 3.49447000634375*^9, 3.494473478140625*^9, 
   3.494477614671875*^9, 3.494493013375*^9, 3.4944981378125*^9, 
   3.494563856421875*^9, 3.4945645018125*^9, 3.494684849796875*^9, 
   3.49476754225*^9, 3.494770503640625*^9, 3.4947751019375*^9, 
   3.494779425359375*^9, 3.494837264828125*^9, 3.494895469390625*^9, {
   3.49556181559375*^9, 3.49556183009375*^9}, 3.4956337674375*^9, 
   3.495633848984375*^9, 3.49566266328125*^9, {3.496118104546875*^9, 
   3.49611812703125*^9}, 3.496406854921875*^9, 3.496965726734375*^9, 
   3.4970047813743753`*^9, 3.4970483478275003`*^9, 3.4970958941400003`*^9, 
   3.49712769334375*^9, {3.497164281890625*^9, 3.497164306984375*^9}, 
   3.497182440485116*^9, 3.4971904701412497`*^9, 3.500273841296875*^9, 
   3.500273917453125*^9, 3.500280147921875*^9, 3.500299603765625*^9, 
   3.50030326865625*^9, 3.506427956796875*^9, 3.5065877269375*^9, 
   3.508515108015625*^9, 3.508549551171875*^9, 3.509724183859375*^9, 
   3.509755340953125*^9, 3.509755374796875*^9, 3.52571034384375*^9, 
   3.52574725678125*^9, {3.52577290534375*^9, 3.525772919765625*^9}, 
   3.5257743941875*^9, 3.525809073234375*^9, 3.52586177446875*^9, 
   3.52591428709375*^9, 3.52596089953125*^9, 3.526029817890625*^9, 
   3.526029861125*^9, 3.5260901268125*^9, 3.526105789734375*^9, 
   3.5261149386875*^9, 3.5261327154375*^9, {3.527323594796875*^9, 
   3.52732360459375*^9}, 3.527343189828125*^9, 3.527413931984375*^9, 
   3.52785703228125*^9, {3.52802560334375*^9, 3.528025626078125*^9}, 
   3.6066809181875*^9, 3.606680956046875*^9, 3.60668133346875*^9, 
   3.60668298396875*^9, 3.606683497125*^9, 3.606685197125*^9, 
   3.6084988365625*^9, 3.608500282796875*^9, 3.608540836650249*^9, 
   3.608540984950356*^9, 3.6085459485045023`*^9, 3.6085541908918324`*^9, 
   3.608554311968952*^9, 3.608584956546875*^9, 3.60858667940625*^9, 
   3.60858862821875*^9, 3.60865824666061*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   SubscriptBox["\[Lambda]", "3"], " ", "=", 
   FractionBox[
    SubscriptBox["\[Lambda]", 
     RowBox[{"0", " "}]], 
    SubscriptBox["n", "3"]], "        ", 
   RowBox[{"(*", 
    RowBox[{
    "wavelength", " ", "inside", " ", "glass", " ", "in", " ", "\[Mu]m"}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.41086400315625*^9, 3.410864015765625*^9}, {
  3.606678969234375*^9, 3.6066789705*^9}}],

Cell[BoxData["0.7046357615894041`"], "Output",
 CellChangeTimes->{
  3.41900796859375*^9, 3.419012268953125*^9, 3.419016513828125*^9, 
   3.419017800796875*^9, 3.419024951375*^9, 3.41910081290625*^9, {
   3.419602453734375*^9, 3.419602468140625*^9}, 3.419604242203125*^9, 
   3.419606651578125*^9, 3.419608947734375*^9, 3.419610861953125*^9, 
   3.419612549765625*^9, {3.419615791078125*^9, 3.419615809640625*^9}, 
   3.4196181335*^9, {3.4196188421875*^9, 3.419618868890625*^9}, 
   3.419618904796875*^9, 3.41962111775*^9, 3.426426354796875*^9, 
   3.426446974703125*^9, 3.474664530328062*^9, {3.474664568474062*^9, 
   3.474664607512062*^9}, 3.474665586449862*^9, 3.474665727567462*^9, 
   3.474672973430662*^9, 3.4747453150238695`*^9, 3.4747458446594696`*^9, 
   3.474794039668062*^9, 3.4748288029658675`*^9, 3.474836766108268*^9, 
   3.4748376532322674`*^9, 3.4764869246569595`*^9, 3.476539017889*^9, 
   3.476561462825*^9, 3.476598948759*^9, 3.4766478705629997`*^9, 
   3.476748594459*^9, 3.476777362606*^9, 3.476816713158*^9, 3.476817471822*^9,
    3.476861655295*^9, 3.476881244459*^9, 3.476892828604*^9, 
   3.4769253043129997`*^9, 3.476925378177*^9, 3.4769254084849997`*^9, 
   3.476956130828*^9, 3.476956691132*^9, 3.476993743644*^9, 3.477034107207*^9,
    3.47703413988*^9, 3.47707419217*^9, 3.477120617211*^9, 
   3.4771206726400003`*^9, 3.4771648074440002`*^9, 3.4780334780938997`*^9, 
   3.4781024536492*^9, 3.4781084571376*^9, 3.4781156282137003`*^9, 
   3.4781208509042997`*^9, 3.4781218104413*^9, 3.4781681466488824`*^9, 
   3.4781684454592824`*^9, 3.4782063696314917`*^9, 3.4782428972219915`*^9, 
   3.478283058462392*^9, 3.4782908279344673`*^9, 3.4782948772388673`*^9, {
   3.4784302557528768`*^9, 3.4784302748472767`*^9}, 3.478463743629881*^9, 
   3.4784770184139805`*^9, 3.4785038800467806`*^9, 3.4785564758478003`*^9, 
   3.4786335710436764`*^9, 3.4786392655786767`*^9, 3.4786403094438763`*^9, 
   3.4786961697923765`*^9, 3.4786962121463766`*^9, 3.480273118042055*^9, 
   3.480273281266055*^9, 3.486454527814062*^9, 3.4864545863530626`*^9, 
   3.4864550326050625`*^9, 3.486455063727062*^9, {3.4864665678750625`*^9, 
   3.486466587366062*^9}, 3.4864682853230624`*^9, 3.4864698014550624`*^9, 
   3.4864869029670625`*^9, 3.4864906767200623`*^9, 3.4865027339150624`*^9, 
   3.4865027914322624`*^9, 3.4865029380410624`*^9, 3.4865032089506626`*^9, 
   3.48655427895086*^9, 3.48659152104486*^9, 3.4865934180648603`*^9, 
   3.48659546039686*^9, 3.48659559141686*^9, 3.48664461961726*^9, 
   3.4866768584365597`*^9, 3.48673526882196*^9, 3.48679918075036*^9, 
   3.48680001033016*^9, 3.4868067161800003`*^9, 3.4868091198858*^9, 
   3.4868108318768*^9, 3.4868460108855*^9, 3.4871566890489945`*^9, 
   3.4873566015658946`*^9, 3.4874631391472945`*^9, 3.4928610776776*^9, {
   3.4928687265694*^9, 3.4928687448058*^9}, 3.4928777084566*^9, 
   3.492877835737*^9, 3.4928781342274*^9, {3.492878269105*^9, 
   3.4928782922398*^9}, 3.492967106115*^9, {3.4937114984375*^9, 
   3.493711522359375*^9}, 3.493712309140625*^9, 3.493712650859375*^9, 
   3.493724126828125*^9, 3.493764042890625*^9, {3.49380972815625*^9, 
   3.49380974978125*^9}, 3.49382202609375*^9, 3.49382208778125*^9, 
   3.493877874453125*^9, 3.49387798903125*^9, 3.4939304450625*^9, 
   3.493997019203125*^9, 3.494069195234375*^9, 3.49442387084375*^9, 
   3.494470006359375*^9, 3.49447347815625*^9, 3.4944776146875*^9, 
   3.49449301340625*^9, 3.494498137828125*^9, 3.4945638564375*^9, 
   3.494564501828125*^9, 3.494684849796875*^9, 3.494767542265625*^9, 
   3.494770503671875*^9, 3.49477510196875*^9, 3.494779425375*^9, 
   3.494837264859375*^9, 3.49489546940625*^9, {3.495561815625*^9, 
   3.495561830125*^9}, 3.49563376746875*^9, 3.495633849015625*^9, 
   3.495662663296875*^9, {3.4961181045625*^9, 3.4961181270625*^9}, 
   3.4964068549375*^9, 3.496965726765625*^9, 3.4970047814212503`*^9, 
   3.4970483478743753`*^9, 3.4970958941868753`*^9, 3.497127693359375*^9, {
   3.49716428190625*^9, 3.497164307*^9}, 3.497182440500741*^9, 
   3.4971904701568747`*^9, 3.5002738413125*^9, 3.50027391746875*^9, 
   3.500280147953125*^9, 3.50029960378125*^9, 3.5003032686875*^9, 
   3.506427956828125*^9, 3.506587726953125*^9, 3.50851510803125*^9, 
   3.508549551203125*^9, 3.509724183875*^9, 3.509755340984375*^9, 
   3.5097553748125*^9, 3.525710343859375*^9, 3.525747256828125*^9, {
   3.525772905375*^9, 3.52577291978125*^9}, 3.525774394203125*^9, 
   3.52580907325*^9, 3.5258617745*^9, 3.525914287125*^9, 3.5259608995625*^9, 
   3.52602981790625*^9, 3.526029861140625*^9, 3.526090126859375*^9, 
   3.52610578975*^9, 3.52611493871875*^9, 3.526132715453125*^9, {
   3.5273235948125*^9, 3.527323604625*^9}, 3.527343189875*^9, 3.527413932*^9, 
   3.527857032296875*^9, {3.52802560334375*^9, 3.528025626109375*^9}, 
   3.606680918203125*^9, 3.6066809560625*^9, 3.606681333484375*^9, 
   3.606682983984375*^9, 3.60668349715625*^9, 3.60668519715625*^9, 
   3.608498836578125*^9, 3.6085002828125*^9, 3.608540836701199*^9, 
   3.608540984995798*^9, 3.608545948575028*^9, 3.6085541909249983`*^9, 
   3.608554311999166*^9, 3.6085849565625*^9, 3.6085866794375*^9, 
   3.60858862825*^9, 3.608658246705114*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   SubscriptBox["K", "3"], " ", "=", "  ", 
   FractionBox[
    RowBox[{"2", " ", "\[Pi]"}], 
    SubscriptBox["\[Lambda]", "3"]], "      ", 
   RowBox[{"(*", 
    RowBox[{
    "wave", " ", "number", " ", "inside", " ", "glass", " ", "in", " ", 
     SuperscriptBox["\[Mu]m", 
      RowBox[{"-", "1"}]]}], "*)"}], " "}]}]], "Input",
 CellChangeTimes->{{3.4108640306875*^9, 3.410864033984375*^9}, {
   3.41086695225*^9, 3.410866952953125*^9}, {3.60667897803125*^9, 
   3.6066790064375*^9}, 3.60667962815625*^9, {3.6066810554375*^9, 
   3.606681056671875*^9}}],

Cell[BoxData["8.91692651676802`"], "Output",
 CellChangeTimes->{
  3.41900796859375*^9, 3.41901226896875*^9, 3.41901651384375*^9, 
   3.4190178008125*^9, 3.419024951390625*^9, 3.4191008129375*^9, {
   3.41960245375*^9, 3.41960246815625*^9}, 3.41960424221875*^9, 
   3.41960665159375*^9, 3.41960894775*^9, 3.41961086196875*^9, 
   3.41961254978125*^9, {3.41961579109375*^9, 3.419615809640625*^9}, 
   3.419618133515625*^9, {3.419618842203125*^9, 3.41961886890625*^9}, 
   3.4196189048125*^9, 3.419621117765625*^9, 3.4264263548125*^9, 
   3.42644697471875*^9, 3.4746645304050617`*^9, {3.474664568567062*^9, 
   3.474664607618062*^9}, 3.474665586496662*^9, 3.474665727629862*^9, 
   3.4746729737582617`*^9, 3.47474531505507*^9, 3.4747458446906695`*^9, 
   3.474794039683662*^9, 3.4748288029814672`*^9, 3.4748367661812677`*^9, 
   3.4748376533342676`*^9, 3.4764869247129593`*^9, 3.476539017965*^9, 
   3.476561462885*^9, 3.4765989488190002`*^9, 3.476647870619*^9, 
   3.4767485945150003`*^9, 3.476777362729*^9, 3.476816713197*^9, 
   3.47681747187*^9, 3.47686165535*^9, 3.476881244513*^9, 3.476892828701*^9, 
   3.476925304374*^9, 3.476925378234*^9, 3.47692540856*^9, 3.476956130867*^9, 
   3.476956691225*^9, 3.476993743953*^9, 3.4770341072869997`*^9, 
   3.47703413994*^9, 3.477074192237*^9, 3.477120617359*^9, 
   3.4771206727019997`*^9, 3.477164807507*^9, 3.4780334789589*^9, 
   3.4781024537116003`*^9, 3.4781084572*^9, 3.4781156282761*^9, 
   3.4781208509667*^9, 3.4781218105193*^9, 3.4781681466800823`*^9, 
   3.4781684455216827`*^9, 3.4782063696938915`*^9, 3.4782428973467913`*^9, 
   3.4782830585871916`*^9, 3.4782908280154676`*^9, 3.4782948773758674`*^9, {
   3.478430255799677*^9, 3.478430274894077*^9}, 3.478463743690881*^9, 
   3.478477018585581*^9, 3.4785038801107807`*^9, 3.4785564758789997`*^9, 
   3.478633571074877*^9, 3.4786392656410766`*^9, 3.478640309568677*^9, 
   3.478696169885977*^9, 3.478696212239977*^9, 3.4802731180732555`*^9, 
   3.4802732813284554`*^9, 3.4864545278680625`*^9, 3.4864545864300623`*^9, 
   3.4864550326760626`*^9, 3.486455063774062*^9, {3.4864665679260626`*^9, 
   3.4864665874300623`*^9}, 3.4864682853720627`*^9, 3.4864698015080624`*^9, 
   3.4864869030294623`*^9, 3.4864906767850623`*^9, 3.4865027339462624`*^9, 
   3.486502791479062*^9, 3.4865029380878625`*^9, 3.4865032089974623`*^9, 
   3.48655427898206*^9, 3.4865915210798597`*^9, 3.48659341809986*^9, 
   3.48659546044936*^9, 3.48659559145936*^9, 3.4866446197420597`*^9, 
   3.4866768584875603`*^9, 3.48673526890096*^9, 3.48679918081736*^9, 
   3.48680001039256*^9, 3.4868067162424*^9, 3.486809119917*^9, 
   3.4868108320016003`*^9, 3.4868460109635*^9, 3.4871566891129947`*^9, 
   3.4873566016108947`*^9, 3.487463139194295*^9, 3.4928610777088003`*^9, {
   3.492868726585*^9, 3.4928687448213997`*^9}, 3.4928777084722*^9, 
   3.4928778357682*^9, 3.4928781342586*^9, {3.4928782691205997`*^9, 
   3.492878292271*^9}, 3.4929671061462*^9, {3.493711498453125*^9, 
   3.493711522390625*^9}, 3.49371230915625*^9, 3.493712650875*^9, 
   3.49372412684375*^9, 3.49376404290625*^9, {3.493809728171875*^9, 
   3.4938097498125*^9}, 3.49382202615625*^9, 3.4938220878125*^9, 
   3.4938778745*^9, 3.493877989046875*^9, 3.493930445078125*^9, 
   3.49399701921875*^9, 3.494069195265625*^9, 3.494423870859375*^9, 
   3.494470006390625*^9, 3.494473478171875*^9, 3.494477614703125*^9, 
   3.494493013421875*^9, 3.49449813784375*^9, 3.494563856484375*^9, 
   3.49456450184375*^9, 3.4946848498125*^9, 3.494767542296875*^9, 
   3.4947705036875*^9, 3.494775101984375*^9, 3.494779425390625*^9, 
   3.494837264875*^9, 3.4948954694375*^9, {3.495561815640625*^9, 
   3.495561830140625*^9}, 3.495633767484375*^9, 3.495633849046875*^9, 
   3.495662663328125*^9, {3.496118104578125*^9, 3.496118127078125*^9}, 
   3.496406854953125*^9, 3.49696572678125*^9, 3.4970047816556253`*^9, 
   3.4970483481712503`*^9, 3.4970958942181253`*^9, 3.497127693390625*^9, {
   3.4971642819375*^9, 3.49716430703125*^9}, 3.497182440531991*^9, 
   3.4971904701724997`*^9, 3.500273841328125*^9, 3.500273917484375*^9, 
   3.50028014796875*^9, 3.5002996038125*^9, 3.500303268703125*^9, 
   3.50642795684375*^9, 3.506587726984375*^9, 3.508515108046875*^9, 
   3.50854955121875*^9, 3.509724183890625*^9, 3.509755341*^9, 
   3.509755374828125*^9, 3.525710343875*^9, 3.52574725684375*^9, {
   3.52577290540625*^9, 3.5257729198125*^9}, 3.525774394234375*^9, 
   3.525809073296875*^9, 3.525861774515625*^9, 3.525914287140625*^9, 
   3.525960899578125*^9, 3.5260298179375*^9, 3.526029861171875*^9, 
   3.526090126875*^9, 3.526105789765625*^9, 3.526114938734375*^9, 
   3.526132715484375*^9, {3.52732359484375*^9, 3.527323604640625*^9}, 
   3.527343189890625*^9, 3.52741393203125*^9, 3.5278570323125*^9, {
   3.52802560334375*^9, 3.528025626125*^9}, 3.60668091821875*^9, 
   3.606680956078125*^9, 3.6066813335*^9, 3.606682984015625*^9, 
   3.606683497171875*^9, 3.606685197171875*^9, 3.60849883659375*^9, 
   3.60850028284375*^9, 3.608540836751054*^9, 3.608540985032384*^9, 
   3.608545948713834*^9, 3.6085541909588423`*^9, 3.6085543120322943`*^9, 
   3.608584956578125*^9, 3.608586679453125*^9, 3.608588628296875*^9, 
   3.608658246755476*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   SubscriptBox["K", "2"], " ", "=", "  ", 
   FractionBox[
    RowBox[{"2", " ", "\[Pi]"}], 
    SubscriptBox["\[Lambda]", "2"]], "            ", 
   RowBox[{"(*", 
    RowBox[{
    "wave", " ", "number", " ", "inside", " ", "microsphere", " ", "in", " ", 
     SuperscriptBox["\[Mu]m", 
      RowBox[{"-", "1"}]]}], "*)"}], " ", "                  "}]}]], "Input",
 CellChangeTimes->{{3.406035340890625*^9, 3.406035344546875*^9}, {
   3.406892093328125*^9, 3.406892112390625*^9}, {3.410877595078125*^9, 
   3.410877596171875*^9}, 3.606678994046875*^9, 3.60667962815625*^9, {
   3.606681049953125*^9, 3.606681051109375*^9}}],

Cell[BoxData["9.306672973792319`"], "Output",
 CellChangeTimes->{
  3.419007968609375*^9, 3.419012268984375*^9, 3.419016513859375*^9, 
   3.419017800828125*^9, 3.41902495140625*^9, 3.419100812953125*^9, {
   3.419602453765625*^9, 3.419602468171875*^9}, 3.41960424221875*^9, 
   3.41960665159375*^9, 3.419608947765625*^9, 3.419610861984375*^9, 
   3.419612549796875*^9, {3.419615791109375*^9, 3.41961580965625*^9}, 
   3.41961813353125*^9, {3.41961884221875*^9, 3.419618868921875*^9}, 
   3.419618904828125*^9, 3.41962111778125*^9, 3.426426354828125*^9, 
   3.426446974734375*^9, 3.4746645304700623`*^9, {3.474664568660062*^9, 
   3.474664607709062*^9}, 3.474665586527862*^9, 3.4746657277390623`*^9, 
   3.474672973945462*^9, 3.4747453150862694`*^9, 3.4747458447218695`*^9, 
   3.4747940396992617`*^9, 3.4748288030126677`*^9, 3.474836766252268*^9, 
   3.4748376534452677`*^9, 3.4764869248289595`*^9, 3.476539018001*^9, 
   3.47656146295*^9, 3.4765989488900003`*^9, 3.476647870675*^9, 
   3.476748594584*^9, 3.4767773627980003`*^9, 3.476816713241*^9, 
   3.476817471922*^9, 3.476861655407*^9, 3.4768812445769997`*^9, 
   3.476892828793*^9, 3.476925304435*^9, 3.476925378297*^9, 3.476925408617*^9,
    3.476956130907*^9, 3.476956691275*^9, 3.476993744026*^9, 
   3.477034107347*^9, 3.4770341400439997`*^9, 3.477074192316*^9, 
   3.477120617499*^9, 3.477120672906*^9, 3.47716480758*^9, 
   3.4780334790938997`*^9, 3.4781024537896*^9, 3.4781084572623997`*^9, 
   3.4781156283852997`*^9, 3.4781208511226997`*^9, 3.4781218105973*^9, 
   3.4781681467112827`*^9, 3.4781684455684824`*^9, 3.4782063697406917`*^9, 
   3.4782428974091916`*^9, 3.478283058680792*^9, 3.4782908280994673`*^9, 
   3.478294877522867*^9, {3.4784302558464766`*^9, 3.4784302749252768`*^9}, 
   3.4784637437578807`*^9, 3.478477018881981*^9, 3.478503880193781*^9, 
   3.4785564759102*^9, 3.4786335710904765`*^9, 3.4786392657346764`*^9, 
   3.4786403096622763`*^9, 3.4786961699951763`*^9, 3.4786962123491764`*^9, 
   3.4802731181044555`*^9, 3.4802732813752556`*^9, 3.4864545279220624`*^9, 
   3.4864545864950624`*^9, 3.4864550327430625`*^9, 3.4864550638110623`*^9, {
   3.4864665679710627`*^9, 3.4864665874890623`*^9}, 3.4864682854300623`*^9, 
   3.4864698015720625`*^9, 3.4864869030762625`*^9, 3.4864906769400625`*^9, 
   3.4865027339774623`*^9, 3.4865027915258627`*^9, 3.4865029381346626`*^9, 
   3.4865032090442624`*^9, 3.48655427901326*^9, 3.4865915211198597`*^9, 
   3.48659341813486*^9, 3.48659546050436*^9, 3.48659559150436*^9, 
   3.4866446199292603`*^9, 3.4866768585355597`*^9, 3.48673526893696*^9, 
   3.48679918086036*^9, 3.48680001045496*^9, 3.4868067162892*^9, 
   3.4868091200886*^9, 3.4868108320484*^9, 3.4868460110259*^9, 
   3.4871566891819944`*^9, 3.4873566016638947`*^9, 3.4874631392352943`*^9, 
   3.49286107774*^9, {3.4928687266162*^9, 3.4928687448526*^9}, 
   3.492877708519*^9, 3.4928778357994003`*^9, 3.4928781342742*^9, {
   3.4928782691362*^9, 3.4928782923022003`*^9}, 3.4929671061774*^9, {
   3.49371149846875*^9, 3.49371152240625*^9}, 3.493712309171875*^9, 
   3.49371265090625*^9, 3.493724126875*^9, 3.4937640429375*^9, {
   3.493809728203125*^9, 3.493809749828125*^9}, 3.493822026171875*^9, 
   3.493822087828125*^9, 3.49387787453125*^9, 3.493877989078125*^9, 
   3.493930445109375*^9, 3.49399701925*^9, 3.49406919528125*^9, 
   3.494423870890625*^9, 3.49447000640625*^9, 3.4944734781875*^9, 
   3.494477614734375*^9, 3.494493013453125*^9, 3.494498137875*^9, 
   3.4945638565*^9, 3.494564501875*^9, 3.4946848498125*^9, 3.4947675423125*^9,
    3.494770503703125*^9, 3.494775102015625*^9, 3.494779425421875*^9, 
   3.49483726490625*^9, 3.494895469453125*^9, {3.49556181565625*^9, 
   3.49556183015625*^9}, 3.495633767515625*^9, 3.495633849078125*^9, 
   3.49566266334375*^9, {3.49611810459375*^9, 3.49611812709375*^9}, 
   3.496406854984375*^9, 3.4969657268125*^9, 3.4970047816868753`*^9, 
   3.4970483482181253`*^9, 3.4970958942806253`*^9, 3.49712769340625*^9, {
   3.497164281953125*^9, 3.497164307046875*^9}, 3.497182440547616*^9, 
   3.4971904708131247`*^9, 3.50027384134375*^9, 3.500273917515625*^9, 
   3.500280148*^9, 3.500299603828125*^9, 3.500303268734375*^9, 
   3.506427956859375*^9, 3.506587727*^9, 3.508515108078125*^9, 
   3.508549551234375*^9, 3.50972418390625*^9, 3.50975534103125*^9, 
   3.509755374859375*^9, 3.525710343890625*^9, 3.525747256859375*^9, {
   3.525772905421875*^9, 3.525772919828125*^9}, 3.52577439425*^9, 
   3.5258090733125*^9, 3.52586177453125*^9, 3.52591428721875*^9, 
   3.52596089959375*^9, 3.52602981796875*^9, 3.5260298611875*^9, 
   3.526090126984375*^9, 3.5261057898125*^9, 3.52611493875*^9, 
   3.5261327155*^9, {3.527323594859375*^9, 3.52732360465625*^9}, 
   3.52734318990625*^9, 3.527413932046875*^9, 3.527857032328125*^9, {
   3.528025603359375*^9, 3.528025626140625*^9}, 3.606680918234375*^9, 
   3.60668095609375*^9, 3.606681333515625*^9, 3.60668298403125*^9, 
   3.6066834971875*^9, 3.6066851971875*^9, 3.608498836625*^9, 
   3.608500282875*^9, 3.6085408367959013`*^9, 3.608540985084944*^9, 
   3.6085459491442327`*^9, 3.6085541909906473`*^9, 3.608554312097773*^9, 
   3.608584956609375*^9, 3.60858667946875*^9, 3.608588628328125*^9, 
   3.6086582467862597`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["K", "0"], " ", "=", "  ", 
   FractionBox[
    RowBox[{"2", " ", "\[Pi]"}], 
    SubscriptBox["\[Lambda]", "0"]]}], "                    ", 
  RowBox[{"(*", 
   RowBox[{"wave", " ", "number", " ", "in", " ", "vacumm", " ", "in", " ", 
    SuperscriptBox["\[Mu]m", 
     RowBox[{"-", "1"}]]}], "*)"}], " ", "\n"}]], "Input",
 CellChangeTimes->{{3.406034998796875*^9, 3.40603501215625*^9}, {
  3.60667902665625*^9, 3.606679028234375*^9}, {3.60667962815625*^9, 
  3.60667962815625*^9}, {3.606681042328125*^9, 3.606681043375*^9}, {
  3.606681262609375*^9, 3.60668126428125*^9}}],

Cell[BoxData["5.905249348852995`"], "Output",
 CellChangeTimes->{
  3.419007968625*^9, 3.419012269*^9, 3.419016513875*^9, 3.41901780084375*^9, 
   3.419024951421875*^9, 3.41910081296875*^9, {3.41960245378125*^9, 
   3.4196024681875*^9}, 3.419604242234375*^9, 3.419606651609375*^9, 
   3.419608947765625*^9, 3.419610862*^9, 3.4196125498125*^9, {
   3.419615791125*^9, 3.419615809671875*^9}, 3.419618133546875*^9, {
   3.419618842234375*^9, 3.4196188689375*^9}, 3.41961890484375*^9, 
   3.419621117796875*^9, 3.42642635484375*^9, 3.42644697475*^9, 
   3.474664530550062*^9, {3.474664568863062*^9, 3.474664607821062*^9}, 
   3.474665586574662*^9, 3.474665727801462*^9, 3.474672974085862*^9, 
   3.4747453151330695`*^9, 3.47474584475307*^9, 3.474794039714862*^9, 
   3.474828803028268*^9, 3.4748367663332677`*^9, 3.474837653547268*^9, 
   3.4764869248809595`*^9, 3.4765390180480003`*^9, 3.476561463009*^9, 
   3.476598948947*^9, 3.47664787074*^9, 3.476748594641*^9, 3.476777362887*^9, 
   3.4768167132869997`*^9, 3.4768174719779997`*^9, 3.476861655477*^9, 
   3.476881244698*^9, 3.476892828866*^9, 3.476925304494*^9, 3.476925378399*^9,
    3.476925408685*^9, 3.476956130966*^9, 3.4769566913269997`*^9, 
   3.4769937440880003`*^9, 3.47703410741*^9, 3.477034140104*^9, 
   3.4770741923900003`*^9, 3.47712061756*^9, 3.477120672973*^9, 
   3.477164807659*^9, 3.4780334792439003`*^9, 3.4781024538831997`*^9, 
   3.4781084573092003`*^9, 3.4781156284477*^9, 3.4781208512007*^9, 
   3.4781218107065*^9, 3.478168146742482*^9, 3.478168445615282*^9, 
   3.478206369787492*^9, 3.478242897471592*^9, 3.4782830588835917`*^9, 
   3.4782908281904674`*^9, 3.4782948779528675`*^9, {3.4784302558932767`*^9, 
   3.4784302749564767`*^9}, 3.478463743833881*^9, 3.4784770190535808`*^9, 
   3.4785038802637806`*^9, 3.4785564759414*^9, 3.4786335711216764`*^9, 
   3.4786392659998765`*^9, 3.4786403097402763`*^9, 3.4786961700731764`*^9, 
   3.4786962124427767`*^9, 3.4802731181356554`*^9, 3.4802732815156555`*^9, 
   3.4864545279710627`*^9, 3.486454586635062*^9, 3.4864550328040624`*^9, 
   3.4864550638480625`*^9, {3.4864665680130625`*^9, 3.4864665876150627`*^9}, 
   3.4864682854760623`*^9, 3.4864698016260624`*^9, 3.4864869031698627`*^9, 
   3.4864906770040627`*^9, 3.4865027340242624`*^9, 3.4865027915726624`*^9, 
   3.486502938165862*^9, 3.4865032090910625`*^9, 3.4865542790444603`*^9, 
   3.48659152115486*^9, 3.48659341817486*^9, 3.48659546055186*^9, 
   3.48659559154186*^9, 3.48664462013206*^9, 3.48667685863456*^9, 
   3.4867352689709597`*^9, 3.48679918090536*^9, 3.48680001059536*^9, 
   3.486806716336*^9, 3.4868091201354*^9, 3.4868108321108*^9, 
   3.4868460110882998`*^9, 3.4871566892589946`*^9, 3.4873566017268944`*^9, 
   3.4874631393102946`*^9, 3.4928610777712*^9, {3.4928687266317997`*^9, 
   3.4928687448682003`*^9}, 3.4928777085346003`*^9, 3.4928778358306*^9, 
   3.4928781343054*^9, {3.4928782691674*^9, 3.4928782923334*^9}, 
   3.4929671062086*^9, {3.4937114985*^9, 3.493711522421875*^9}, 
   3.4937123091875*^9, 3.493712650921875*^9, 3.493724126890625*^9, 
   3.493764042953125*^9, {3.49380972821875*^9, 3.49380974984375*^9}, 
   3.493822026203125*^9, 3.493822087859375*^9, 3.4938778745625*^9, 
   3.49387798909375*^9, 3.493930445125*^9, 3.493997019265625*^9, 
   3.4940691953125*^9, 3.49442387090625*^9, 3.494470006421875*^9, 
   3.49447347821875*^9, 3.49447761475*^9, 3.49449301346875*^9, 
   3.494498137890625*^9, 3.494563856546875*^9, 3.49456450190625*^9, 
   3.4946848498125*^9, 3.494767542328125*^9, 3.494770503734375*^9, 
   3.49477510203125*^9, 3.4947794254375*^9, 3.4948372649375*^9, 
   3.49489546946875*^9, {3.4955618156875*^9, 3.495561830171875*^9}, 
   3.495633767546875*^9, 3.49563384909375*^9, 3.495662663375*^9, {
   3.496118104625*^9, 3.496118127125*^9}, 3.496406855*^9, 
   3.496965726828125*^9, 3.4970047817493753`*^9, 3.4970483483431253`*^9, 
   3.4970958943431253`*^9, 3.497127693421875*^9, {3.497164281984375*^9, 
   3.497164307078125*^9}, 3.497182440578866*^9, 3.4971904708443747`*^9, 
   3.500273841375*^9, 3.50027391753125*^9, 3.500280148015625*^9, 
   3.500299603859375*^9, 3.50030326875*^9, 3.506427956890625*^9, 
   3.50658772703125*^9, 3.50851510809375*^9, 3.508549551265625*^9, 
   3.509724183921875*^9, 3.509755341046875*^9, 3.509755374875*^9, 
   3.52571034390625*^9, 3.525747256890625*^9, {3.525772905453125*^9, 
   3.52577291984375*^9}, 3.525774394265625*^9, 3.525809073328125*^9, 
   3.525861774546875*^9, 3.525914287234375*^9, 3.525960899640625*^9, 
   3.526029817984375*^9, 3.52602986121875*^9, 3.526090127*^9, 
   3.526105789828125*^9, 3.52611493878125*^9, 3.526132715515625*^9, {
   3.527323594875*^9, 3.527323604671875*^9}, 3.5273431899375*^9, 
   3.527413932078125*^9, 3.527857032359375*^9, {3.528025603359375*^9, 
   3.528025626171875*^9}, 3.60668091825*^9, 3.606680956125*^9, 
   3.60668133353125*^9, 3.6066829840625*^9, 3.60668349721875*^9, 
   3.60668519721875*^9, 3.608498836640625*^9, 3.608500282890625*^9, 
   3.6085408368295593`*^9, 3.608540985133099*^9, 3.60854594924459*^9, 
   3.608554191026726*^9, 3.608554312135935*^9, 3.608584956625*^9, 
   3.608586679484375*^9, 3.608588628359375*^9, 3.608658246851309*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["K", "1"], " ", "=", "  ", 
   FractionBox[
    RowBox[{"2", " ", "\[Pi]"}], 
    SubscriptBox["\[Lambda]", "1"]]}], "                     ", 
  RowBox[{"(*", 
   RowBox[{
   "wave", " ", "number", " ", "in", " ", "external", " ", "medium", " ", 
    "of", " ", "miicrosphere", 
    RowBox[{"(", "water", ")"}], " ", "in", " ", "\[Mu]m"}], "*)"}], "    ", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.406035015953125*^9, 3.406035016890625*^9}, {
   3.406035219640625*^9, 3.406035225203125*^9}, {3.406042284328125*^9, 
   3.40604229346875*^9}, 3.4060427365*^9, 3.406042839578125*^9, {
   3.606679037140625*^9, 3.606679038296875*^9}, {3.60667962815625*^9, 
   3.60667962815625*^9}, {3.606681045921875*^9, 3.60668104696875*^9}, {
   3.606681269546875*^9, 3.606681270625*^9}}],

Cell[BoxData["7.865792132672189`"], "Output",
 CellChangeTimes->{
  3.419007968640625*^9, 3.419012269015625*^9, 3.419016513890625*^9, 
   3.419017800859375*^9, 3.4190249514375*^9, 3.419100812984375*^9, {
   3.419602453796875*^9, 3.419602468203125*^9}, 3.41960424225*^9, 
   3.419606651625*^9, 3.41960894778125*^9, 3.419610862015625*^9, 
   3.419612549828125*^9, {3.419615791140625*^9, 3.4196158096875*^9}, 
   3.4196181335625*^9, {3.41961884225*^9, 3.419618868953125*^9}, 
   3.419618904859375*^9, 3.4196211178125*^9, 3.426426354859375*^9, 
   3.426446974765625*^9, 3.4746645307210617`*^9, {3.474664568962062*^9, 
   3.4746646079970617`*^9}, 3.474665586621462*^9, 3.474665727863862*^9, 
   3.474672974210662*^9, 3.4747453151642694`*^9, 3.4747458447842693`*^9, 
   3.4747940397460623`*^9, 3.4748288030594673`*^9, 3.474836766403268*^9, 
   3.4748376536692677`*^9, 3.4764869249399595`*^9, 3.476539018092*^9, 
   3.476561463106*^9, 3.476598949043*^9, 3.4766478708050003`*^9, 
   3.476748594723*^9, 3.476777362988*^9, 3.476816713343*^9, 3.476817472026*^9,
    3.4768616555620003`*^9, 3.4768812447530003`*^9, 3.476892828939*^9, 
   3.4769253045629997`*^9, 3.4769253785039997`*^9, 3.476925408755*^9, 
   3.4769561310150003`*^9, 3.4769566913900003`*^9, 3.476993744145*^9, 
   3.477034107505*^9, 3.477034140165*^9, 3.477074192469*^9, 3.47712061765*^9, 
   3.477120673043*^9, 3.477164807718*^9, 3.4780334795039*^9, 
   3.4781024539768*^9, 3.4781084573716*^9, 3.4781156285101*^9, 
   3.4781208512630997`*^9, 3.4781218107689*^9, 3.4781681467892823`*^9, 
   3.4781684456776824`*^9, 3.4782063698342915`*^9, 3.478242897533992*^9, 
   3.478283058977192*^9, 3.4782908282634673`*^9, 3.4782948780358677`*^9, {
   3.478430255955677*^9, 3.478430275003277*^9}, 3.4784637439148808`*^9, 
   3.478477019209581*^9, 3.478503880389781*^9, 3.4785564759726*^9, 
   3.478633571152877*^9, 3.4786392661558766`*^9, 3.4786403098182764`*^9, 
   3.4786961702759767`*^9, 3.4786962128327765`*^9, 3.4802731181512556`*^9, 
   3.4802732815936556`*^9, 3.4864545280910625`*^9, 3.4864545867000628`*^9, 
   3.4864550328620625`*^9, 3.4864550638940625`*^9, {3.4864665680560627`*^9, 
   3.4864665876870623`*^9}, 3.4864682855290623`*^9, 3.4864698016800623`*^9, 
   3.4864869032790623`*^9, 3.4864906770670624`*^9, 3.486502734071062*^9, 
   3.4865027916038623`*^9, 3.4865029382126627`*^9, 3.4865032091222625`*^9, 
   3.48655427909126*^9, 3.4865915211898603`*^9, 3.48659341821236*^9, 
   3.4865954606093597`*^9, 3.48659559158436*^9, 3.48664462050646*^9, 
   3.48667685869556*^9, 3.48673526902096*^9, 3.48679918103336*^9, 
   3.48680001068896*^9, 3.4868067163984003`*^9, 3.4868091202134*^9, 
   3.4868108321576*^9, 3.4868460111507*^9, 3.487156689319995*^9, 
   3.4873566017788944`*^9, 3.4874631393582945`*^9, 3.4928610778024*^9, {
   3.492868726663*^9, 3.4928687448993998`*^9}, 3.4928777085657997`*^9, 
   3.4928778358618*^9, 3.4928781343366003`*^9, {3.492878269183*^9, 
   3.4928782923646*^9}, 3.4929671062398*^9, {3.493711498515625*^9, 
   3.493711522453125*^9}, 3.493712309203125*^9, 3.4937126509375*^9, 
   3.49372412690625*^9, 3.493764042984375*^9, {3.493809728234375*^9, 
   3.493809749875*^9}, 3.49382202621875*^9, 3.493822087890625*^9, 
   3.49387787459375*^9, 3.493877989109375*^9, 3.493930445140625*^9, 
   3.49399701928125*^9, 3.494069195328125*^9, 3.4944238709375*^9, 
   3.49447000646875*^9, 3.494473478234375*^9, 3.49447761478125*^9, 
   3.4944930135*^9, 3.494498137921875*^9, 3.494563856578125*^9, 
   3.494564501921875*^9, 3.4946848498125*^9, 3.49476754234375*^9, 
   3.49477050375*^9, 3.4947751020625*^9, 3.49477942546875*^9, 
   3.494837264953125*^9, 3.494895469484375*^9, {3.495561815703125*^9, 
   3.495561830203125*^9}, 3.4956337675625*^9, 3.495633849125*^9, 
   3.49566266340625*^9, {3.496118104640625*^9, 3.496118127140625*^9}, 
   3.496406855015625*^9, 3.49696572684375*^9, 3.4970047817962503`*^9, 
   3.4970483483587503`*^9, 3.4970958943900003`*^9, 3.497127693453125*^9, {
   3.497164282*^9, 3.49716430709375*^9}, 3.497182440594491*^9, 
   3.4971904708599997`*^9, 3.500273841390625*^9, 3.500273917546875*^9, 
   3.50028014803125*^9, 3.500299603875*^9, 3.50030326878125*^9, 
   3.50642795690625*^9, 3.5065877270625*^9, 3.508515108109375*^9, 
   3.508549551296875*^9, 3.5097241839375*^9, 3.5097553410625*^9, 
   3.50975537490625*^9, 3.525710343921875*^9, 3.52574725690625*^9, {
   3.525772905484375*^9, 3.525772919875*^9}, 3.525774394328125*^9, 
   3.525809073359375*^9, 3.525861774578125*^9, 3.52591428725*^9, 
   3.525960899671875*^9, 3.526029818*^9, 3.526029861234375*^9, 
   3.52609012703125*^9, 3.52610578984375*^9, 3.526114938828125*^9, 
   3.526132715546875*^9, {3.52732359490625*^9, 3.527323604703125*^9}, 
   3.52734318996875*^9, 3.527413932125*^9, 3.527857032375*^9, {
   3.528025603375*^9, 3.5280256261875*^9}, 3.606680918265625*^9, 
   3.606680956140625*^9, 3.606681333546875*^9, 3.606682984078125*^9, 
   3.606683497234375*^9, 3.606685197234375*^9, 3.60849883665625*^9, 
   3.608500282921875*^9, 3.608540836867148*^9, 3.6085409851801643`*^9, 
   3.6085459494317417`*^9, 3.608554191058709*^9, 3.6085543121676617`*^9, 
   3.608584956640625*^9, 3.6085866795*^9, 3.608588628375*^9, 
   3.608658246888442*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   SubscriptBox["m", "2"], " ", "=", " ", 
   RowBox[{
    SubscriptBox["n", "2"], " ", "+", " ", 
    RowBox[{"I", " ", 
     SubscriptBox["k", "2"], "               ", 
     RowBox[{"(*", 
      RowBox[{
      "complex", " ", "refractive", " ", "index", " ", "of", " ", 
       "microsphere"}], "*)"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.408716839515625*^9, 3.408716847421875*^9}, {
  3.60667904971875*^9, 3.606679050875*^9}}],

Cell[BoxData["1.576`"], "Output",
 CellChangeTimes->{
  3.4190079686875*^9, 3.419012269078125*^9, 3.419016513921875*^9, 
   3.419017800921875*^9, 3.41902495146875*^9, 3.419100813046875*^9, {
   3.41960245384375*^9, 3.41960246825*^9}, 3.419604242296875*^9, 
   3.419606651671875*^9, 3.419608947828125*^9, 3.4196108620625*^9, 
   3.419612549875*^9, {3.4196157911875*^9, 3.419615809734375*^9}, 
   3.419618133609375*^9, {3.419618842296875*^9, 3.419618869*^9}, 
   3.41961890490625*^9, 3.419621117859375*^9, 3.42642635490625*^9, 
   3.4264469748125*^9, 3.474664531075062*^9, {3.4746645693240623`*^9, 
   3.474664608308062*^9}, 3.474665586761862*^9, 3.474665728051062*^9, 
   3.4746729746318617`*^9, 3.47474531527347*^9, 3.4747458449246693`*^9, 
   3.4747940398240623`*^9, 3.474828803106268*^9, 3.4748367666112676`*^9, 
   3.4748376541282673`*^9, 3.476486925115959*^9, 3.4765390183059998`*^9, 
   3.4765614633900003`*^9, 3.476598949241*^9, 3.476647870998*^9, 
   3.476748594948*^9, 3.476777363203*^9, 3.476816713506*^9, 3.476817472266*^9,
    3.476861655826*^9, 3.4768812449370003`*^9, 3.476892829219*^9, 
   3.476925304811*^9, 3.476925378701*^9, 3.4769254089519997`*^9, 
   3.476956131233*^9, 3.476956691601*^9, 3.476993744377*^9, 3.477034107807*^9,
    3.477034140374*^9, 3.477074192748*^9, 3.47712061951*^9, 
   3.4771206732349997`*^9, 3.477164807917*^9, 3.4780334802939*^9, 
   3.4781024541952*^9, 3.4781084575744*^9, 3.4781156287441*^9, 
   3.4781208514659*^9, 3.4781218110029*^9, 3.4781681468984823`*^9, 
   3.478168445911682*^9, 3.4782063700682917`*^9, 3.4782428977055917`*^9, 
   3.4782830593983917`*^9, 3.4782908284864674`*^9, 3.4782948783868675`*^9, {
   3.478430256174077*^9, 3.478430275112477*^9}, 3.478463744129881*^9, 
   3.478477019693181*^9, 3.4785038805707808`*^9, 3.4785564760662003`*^9, 
   3.478633571230877*^9, 3.478639266421077*^9, 3.4786403101926765`*^9, 
   3.4786961706035767`*^9, 3.478696213113577*^9, 3.4802731182448554`*^9, 
   3.4802732817652555`*^9, 3.4864545282700624`*^9, 3.486454586892062*^9, 
   3.486455033024062*^9, 3.4864550640800624`*^9, {3.4864665682470627`*^9, 
   3.4864665878760624`*^9}, 3.4864682857330627`*^9, 3.4864698019680624`*^9, 
   3.486486903481862*^9, 3.486490677267062*^9, 3.4865027342582626`*^9, 
   3.4865027917286625`*^9, 3.4865029383530626`*^9, 3.4865032092470627`*^9, 
   3.48655427916926*^9, 3.4865915213323603`*^9, 3.48659341833986*^9, 
   3.48659546084186*^9, 3.48659559171686*^9, 3.48664462239406*^9, 
   3.48667685889356*^9, 3.48673526929396*^9, 3.48679918120236*^9, 
   3.48680001086056*^9, 3.4868067166168003`*^9, 3.4868091203226*^9, 
   3.4868108323448*^9, 3.4868460115719*^9, 3.4871566895459948`*^9, 
   3.4873566020208945`*^9, 3.4874631395182943`*^9, 3.4928610779116*^9, {
   3.4928687267254*^9, 3.4928687449618*^9}, 3.4928777086594*^9, 
   3.4928778359866*^9, 3.4928781344302*^9, {3.4928782692454*^9, 
   3.4928782924582*^9}, 3.4929671063334*^9, {3.4937114985625*^9, 
   3.493711522515625*^9}, 3.49371230925*^9, 3.493712651015625*^9, 
   3.49372412696875*^9, 3.493764043046875*^9, {3.4938097283125*^9, 
   3.4938097499375*^9}, 3.493822026296875*^9, 3.493822087953125*^9, 
   3.49387787471875*^9, 3.493877989171875*^9, 3.493930445203125*^9, 
   3.493997019359375*^9, 3.494069195390625*^9, 3.494423870984375*^9, 
   3.49447000653125*^9, 3.4944734783125*^9, 3.49447761484375*^9, 
   3.4944930135625*^9, 3.494498137984375*^9, 3.49456385665625*^9, 
   3.494564502*^9, 3.494684849828125*^9, 3.49476754240625*^9, 
   3.4947705038125*^9, 3.494775102125*^9, 3.49477942553125*^9, 
   3.494837265015625*^9, 3.494895469546875*^9, {3.495561815765625*^9, 
   3.49556183025*^9}, 3.4956337676875*^9, 3.4956338491875*^9, 
   3.495662663484375*^9, {3.496118104703125*^9, 3.496118127203125*^9}, 
   3.496406855078125*^9, 3.49696572690625*^9, 3.4970047819056253`*^9, 
   3.4970483484993753`*^9, 3.4970958945618753`*^9, 3.4971276935*^9, {
   3.4971642820625*^9, 3.49716430715625*^9}, 3.497182440703866*^9, 
   3.4971904709068747`*^9, 3.5002738414375*^9, 3.500273917625*^9, 
   3.500280148109375*^9, 3.5002996039375*^9, 3.500303268875*^9, 
   3.50642795696875*^9, 3.506587727109375*^9, 3.508515108171875*^9, 
   3.508549551359375*^9, 3.509724184*^9, 3.509755341140625*^9, 
   3.50975537496875*^9, 3.525710343984375*^9, 3.52574725696875*^9, {
   3.5257729055625*^9, 3.525772919953125*^9}, 3.525774394390625*^9, 
   3.5258090734375*^9, 3.525861774625*^9, 3.5259142873125*^9, 
   3.525960899734375*^9, 3.5260298180625*^9, 3.526029861296875*^9, 
   3.526090127125*^9, 3.526105789953125*^9, 3.526114938890625*^9, 
   3.526132715609375*^9, {3.52732359496875*^9, 3.527323604765625*^9}, 
   3.52734319003125*^9, 3.527413932203125*^9, 3.5278570324375*^9, {
   3.528025603390625*^9, 3.528025626265625*^9}, 3.606680918296875*^9, 
   3.606680956171875*^9, 3.60668133359375*^9, 3.606682984125*^9, 
   3.60668349728125*^9, 3.60668519728125*^9, 3.608498836671875*^9, 
   3.608500282953125*^9, 3.608540836913328*^9, 3.608540985229891*^9, 
   3.608545949509029*^9, 3.60855419109309*^9, 3.6085543121994658`*^9, 
   3.60858495665625*^9, 3.60858667953125*^9, 3.608588628390625*^9, 
   3.608658246923626*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   SubscriptBox["\[Theta]", "o"], " ", "=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"NA", " ", ">", 
      SubscriptBox["n", "1"]}], " ", " ", ",", 
     FormBox[
      RowBox[{"ArcSin", "[", 
       FractionBox[
        RowBox[{" ", 
         SubscriptBox["n", "1"]}], 
        SubscriptBox["n", "3"]], "  ", "]"}],
      TraditionalForm], ",", 
     FormBox[
      RowBox[{"ArcSin", "[", 
       FractionBox[
        RowBox[{"NA", " "}], 
        SubscriptBox["n", "3"]], "  ", "]"}],
      TraditionalForm]}], "]"}], "   ", 
   RowBox[{"(*", 
    RowBox[{"Half", "-", 
     RowBox[{
     "aperture", " ", "angle", " ", "of", " ", "beam", " ", "in", " ", 
      "glass"}]}], "*)"}], "   "}]}]], "Input",
 CellChangeTimes->{{3.408716848953125*^9, 3.4087168596875*^9}, {
   3.410862976984375*^9, 3.4108630025*^9}, {3.4108630381875*^9, 
   3.410863047171875*^9}, {3.410863084*^9, 3.410863085109375*^9}, {
   3.4108631736875*^9, 3.410863213546875*^9}, {3.410863245296875*^9, 
   3.410863264828125*^9}, {3.41086452846875*^9, 3.410864547609375*^9}, 
   3.525710284984375*^9, {3.606679069578125*^9, 3.60667907009375*^9}, {
   3.606680944671875*^9, 3.60668095165625*^9}, {3.6085440844349318`*^9, 
   3.608544084670629*^9}, {3.6085441260605392`*^9, 3.608544136092531*^9}}],

Cell[BoxData["1.0803425428449023`"], "Output",
 CellChangeTimes->{
  3.419007968703125*^9, 3.41901226909375*^9, 3.4190165139375*^9, 
   3.4190178009375*^9, 3.419024951484375*^9, 3.4191008130625*^9, {
   3.419602453859375*^9, 3.419602468265625*^9}, 3.4196042423125*^9, 
   3.4196066516875*^9, 3.41960894784375*^9, 3.419610862078125*^9, 
   3.419612549890625*^9, {3.419615791203125*^9, 3.419615809765625*^9}, 
   3.419618133625*^9, {3.41961884246875*^9, 3.419618869015625*^9}, 
   3.419618904921875*^9, 3.419621117875*^9, 3.426426354921875*^9, 
   3.426446974828125*^9, 3.474664531157062*^9, {3.4746645694190617`*^9, 
   3.474664608417062*^9}, 3.474665586839862*^9, 3.474665728113462*^9, 
   3.474672974912662*^9, 3.4747453153670692`*^9, 3.47474584497147*^9, 
   3.474794039933262*^9, 3.4748288031998672`*^9, 3.4748367666822677`*^9, 
   3.4748376542222676`*^9, 3.476486925185959*^9, 3.476539018398*^9, 
   3.476561463568*^9, 3.476598949341*^9, 3.476647871075*^9, 3.47674859504*^9, 
   3.476777363262*^9, 3.4768167135950003`*^9, 3.476817472326*^9, 
   3.4768616559300003`*^9, 3.476881245014*^9, 3.476892829288*^9, 
   3.476925304906*^9, 3.476925378769*^9, 3.47692540901*^9, 3.476956131283*^9, 
   3.476956691659*^9, 3.476993744477*^9, 3.477034107918*^9, 3.47703414044*^9, 
   3.477074192826*^9, 3.477120619618*^9, 3.477120673329*^9, 3.477164807994*^9,
    3.4780334805938997`*^9, 3.4781024543044*^9, 3.4781084576524*^9, 
   3.4781156288065*^9, 3.4781208515439*^9, 3.4781218111433*^9, 
   3.4781681469296827`*^9, 3.4781684459740825`*^9, 3.4782063701930914`*^9, 
   3.478242897830392*^9, 3.4782830595231915`*^9, 3.478290828634467*^9, 
   3.4782948784838676`*^9, {3.478430256252077*^9, 3.4784302751748767`*^9}, 
   3.4784637442568808`*^9, 3.4784770200675807`*^9, 3.478503880632781*^9, 
   3.4785564760818*^9, 3.4786335713556767`*^9, 3.4786392665302763`*^9, 
   3.4786403103018765`*^9, 3.478696170759577*^9, 3.4786962132227764`*^9, 
   3.4802731183228555`*^9, 3.480273281843255*^9, 3.4864545283320627`*^9, 
   3.486454586965062*^9, 3.4864550330740623`*^9, 3.4864550641220627`*^9, {
   3.4864665682960625`*^9, 3.4864665879490623`*^9}, 3.486468285781062*^9, 
   3.4864698020270624`*^9, 3.4864869035442624`*^9, 3.4864906773320627`*^9, 
   3.4865027343050623`*^9, 3.4865027918066626`*^9, 3.486502938384262*^9, 
   3.4865032092938623`*^9, 3.48655427952806*^9, 3.48659152139986*^9, 
   3.48659341838486*^9, 3.48659546090186*^9, 3.48659559180686*^9, 
   3.48664462309606*^9, 3.48667685898556*^9, 3.4867352694119596`*^9, 
   3.48679918131636*^9, 3.4868000109229603`*^9, 3.4868067166792*^9, 
   3.4868091203694*^9, 3.4868108325008*^9, 3.4868460116499*^9, 
   3.487156689630995*^9, 3.4873566022078943`*^9, 3.4874631396222944`*^9, 
   3.4928610779428*^9, {3.492868726741*^9, 3.4928687449774*^9}, 
   3.4928777086906*^9, 3.4928778360178003`*^9, 3.4928781344614*^9, {
   3.4928782692766*^9, 3.4928782924894*^9}, 3.4929671063646*^9, {
   3.49371149859375*^9, 3.49371152253125*^9}, 3.493712309265625*^9, 
   3.49371265103125*^9, 3.493724127*^9, 3.4937640430625*^9, {
   3.493809728328125*^9, 3.493809749953125*^9}, 3.49382202634375*^9, 
   3.49382208796875*^9, 3.493877874890625*^9, 3.493877989203125*^9, 
   3.49393044528125*^9, 3.493997019375*^9, 3.49406919540625*^9, 
   3.49442387103125*^9, 3.49447000659375*^9, 3.494473478328125*^9, 
   3.494477614859375*^9, 3.494493013578125*^9, 3.494498138015625*^9, 
   3.494563856703125*^9, 3.494564502171875*^9, 3.494684849984375*^9, 
   3.494767542453125*^9, 3.49477050384375*^9, 3.494775102140625*^9, 
   3.494779425546875*^9, 3.4948372650625*^9, 3.49489546959375*^9, {
   3.49556181578125*^9, 3.49556183028125*^9}, 3.49563376775*^9, 
   3.49563384921875*^9, 3.49566266353125*^9, {3.496118104734375*^9, 
   3.496118127234375*^9}, 3.496406855109375*^9, 3.4969657269375*^9, 
   3.4970047819837503`*^9, 3.4970483485931253`*^9, 3.4970958946400003`*^9, 
   3.4971276935625*^9, {3.497164282109375*^9, 3.4971643071875*^9}, 
   3.497182440766366*^9, 3.4971904710631247`*^9, 3.50027384146875*^9, 
   3.500273917640625*^9, 3.500280148125*^9, 3.50029960396875*^9, 
   3.50030326890625*^9, 3.506427957046875*^9, 3.506587727265625*^9, 
   3.508515108265625*^9, 3.508549551390625*^9, 3.50972418403125*^9, 
   3.5097553411875*^9, 3.509755375*^9, 3.525710344015625*^9, 3.525747257*^9, {
   3.525772905609375*^9, 3.52577291996875*^9}, 3.52577439440625*^9, 
   3.52580907353125*^9, 3.525861774671875*^9, 3.52591428734375*^9, 
   3.525960899765625*^9, 3.526029818125*^9, 3.5260298613125*^9, 
   3.52609012734375*^9, 3.52610578996875*^9, 3.5261149389375*^9, 
   3.52613271565625*^9, {3.527323595*^9, 3.52732360478125*^9}, 
   3.52734319015625*^9, 3.52741393221875*^9, 3.527857032484375*^9, {
   3.52802560346875*^9, 3.528025626296875*^9}, 3.6066809183125*^9, 
   3.6066809561875*^9, 3.606681333609375*^9, 3.60668298415625*^9, 
   3.6066834973125*^9, 3.6066851973125*^9, 3.6084988366875*^9, 
   3.60850028296875*^9, 3.608540837186144*^9, 3.608540985327902*^9, 
   3.6085459495601187`*^9, 3.6085541911246433`*^9, 3.608554312231529*^9, 
   3.608584956671875*^9, 3.608586679546875*^9, 3.60858862840625*^9, 
   3.608658246976967*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Theta]", "1"], "=", 
  RowBox[{"ArcSin", "[", 
   FractionBox[
    RowBox[{"NA", " "}], 
    SubscriptBox["n", "3"]], "  ", "]"}], "    ", 
  RowBox[{"(*", 
   RowBox[{"Half", "-", 
    RowBox[{
    "aperture", " ", "angle", " ", "of", " ", "beam", " ", "in", " ", "glass",
      " ", "in", " ", "the", " ", "absence", " ", "of", " ", "glass"}], "-", 
    RowBox[{"water", " ", "interface"}]}], "*)"}], "   "}]], "Input",
 CellChangeTimes->{{3.5257102650625*^9, 3.525710288453125*^9}, {
   3.60667907925*^9, 3.606679080640625*^9}, 3.606679765546875*^9, {
   3.608544068401823*^9, 3.608544074257475*^9}, 3.608544144869657*^9}],

Cell[BoxData["1.186739713977395`"], "Output",
 CellChangeTimes->{
  3.525710344046875*^9, 3.525747257015625*^9, {3.525772905640625*^9, 
   3.525772919984375*^9}, 3.5257743944375*^9, 3.525809073546875*^9, 
   3.5258617746875*^9, 3.525914287359375*^9, 3.52596089978125*^9, 
   3.52602981815625*^9, 3.526029861328125*^9, 3.52609012740625*^9, 
   3.52610579*^9, 3.526114938953125*^9, 3.5261327156875*^9, {
   3.527323595015625*^9, 3.5273236048125*^9}, 3.52734319021875*^9, 
   3.52741393228125*^9, 3.5278570325*^9, {3.52802560346875*^9, 
   3.5280256263125*^9}, 3.60668091834375*^9, 3.606680956203125*^9, 
   3.606681333625*^9, 3.606682984171875*^9, 3.606683497328125*^9, 
   3.606685197328125*^9, 3.608498836703125*^9, 3.608500283*^9, 
   3.608540837253861*^9, 3.608540985363349*^9, 3.608545949613546*^9, 
   3.608554191211887*^9, 3.60855431226651*^9, 3.608584956703125*^9, 
   3.6085866795625*^9, 3.608588628421875*^9, 3.6086582470042133`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"\[Gamma]", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["n", "3"], "*", "Rp"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["w", "o"], "*", "NA"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.408716862078125*^9, 3.40871686284375*^9}, {
   3.4108618095*^9, 3.410861880109375*^9}, 3.6066795435*^9, {
   3.606679574984375*^9, 3.606679575609375*^9}}],

Cell[BoxData["1.284013605442177`"], "Output",
 CellChangeTimes->{
  3.41900796871875*^9, 3.419012269109375*^9, 3.419016513953125*^9, 
   3.419017800953125*^9, 3.4190249515*^9, 3.419100813078125*^9, {
   3.419602453875*^9, 3.41960246828125*^9}, 3.419604242328125*^9, 
   3.419606651703125*^9, 3.419608947859375*^9, 3.41961086209375*^9, 
   3.41961254990625*^9, {3.41961579121875*^9, 3.41961580978125*^9}, 
   3.419618133640625*^9, {3.419618842484375*^9, 3.41961886903125*^9}, 
   3.4196189049375*^9, 3.419621117890625*^9, 3.4264263549375*^9, 
   3.42644697484375*^9, 3.474664531233062*^9, {3.4746645694970617`*^9, 
   3.474664608501062*^9}, 3.4746655869022617`*^9, 3.4746657281758623`*^9, 
   3.474672975053062*^9, 3.47474531541387*^9, 3.4747458450026693`*^9, 
   3.4747940399644623`*^9, 3.4748288032310677`*^9, 3.4748367667602673`*^9, 
   3.4748376543282676`*^9, 3.4764869252459593`*^9, 3.476539018447*^9, 
   3.476561463627*^9, 3.4765989494189997`*^9, 3.476647871257*^9, 
   3.476748595119*^9, 3.476777363337*^9, 3.4768167136359997`*^9, 
   3.476817472384*^9, 3.47686165609*^9, 3.476881245075*^9, 3.476892829377*^9, 
   3.476925304972*^9, 3.476925378841*^9, 3.476925409067*^9, 3.476956131336*^9,
    3.476956691744*^9, 3.47699374463*^9, 3.477034108102*^9, 
   3.4770341405550003`*^9, 3.477074192907*^9, 3.477120619701*^9, 
   3.4771206734040003`*^9, 3.477164808071*^9, 3.4780334807188997`*^9, 
   3.4781024543824*^9, 3.4781084577148*^9, 3.4781156288845*^9, 
   3.4781208516219*^9, 3.4781218113149*^9, 3.4781681469764824`*^9, 
   3.4781684460208826`*^9, 3.4782063702554913`*^9, 3.4782428978927917`*^9, 
   3.478283059632392*^9, 3.4782908288614674`*^9, 3.4782948785848675`*^9, {
   3.478430256298877*^9, 3.4784302752528768`*^9}, 3.4784637444348807`*^9, 
   3.478477020270381*^9, 3.478503880687781*^9, 3.4785564761286*^9, 
   3.478633571371277*^9, 3.4786392666082764`*^9, 3.4786403103798766`*^9, 
   3.4786961708687763`*^9, 3.4786962133163767`*^9, 3.4802731183540554`*^9, 
   3.4802732819056554`*^9, 3.486454528387062*^9, 3.4864545870190625`*^9, 
   3.486455033123062*^9, 3.486455064163062*^9, {3.486466568340062*^9, 
   3.4864665880030622`*^9}, 3.4864682858340626`*^9, 3.4864698020790625`*^9, 
   3.4864869035910625`*^9, 3.4864906774010625`*^9, 3.4865027343830624`*^9, 
   3.4865027918378625`*^9, 3.4865029384154625`*^9, 3.4865032093874626`*^9, 
   3.48655427954366*^9, 3.48659152142736*^9, 3.48659341844986*^9, 
   3.48659546096686*^9, 3.4865955918443604`*^9, 3.4866446235840597`*^9, 
   3.48667685907756*^9, 3.4867352694709597`*^9, 3.48679918136036*^9, 
   3.48680001101656*^9, 3.486806716726*^9, 3.4868091204161997`*^9, 
   3.4868108325632*^9, 3.4868460117279*^9, 3.4871566897169943`*^9, 
   3.4873566025028944`*^9, 3.487463139635295*^9, 3.492861077974*^9, {
   3.4928687267722*^9, 3.4928687450086*^9}, 3.4928777087218*^9, 
   3.492877836049*^9, 3.4928781344926*^9, {3.4928782693078003`*^9, 
   3.4928782925206003`*^9}, 3.4929671063958*^9, {3.493711498609375*^9, 
   3.493711522546875*^9}, 3.49371230928125*^9, 3.493712651046875*^9, 
   3.493724127015625*^9, 3.493764043078125*^9, {3.49380972834375*^9, 
   3.49380974996875*^9}, 3.493822026375*^9, 3.493822088*^9, 
   3.493877874953125*^9, 3.49387798921875*^9, 3.493930445296875*^9, 
   3.49399701940625*^9, 3.4940691954375*^9, 3.494423871046875*^9, 
   3.494470006609375*^9, 3.494473478359375*^9, 3.494477614875*^9, 
   3.494493013609375*^9, 3.49449813803125*^9, 3.49456385671875*^9, 
   3.4945645021875*^9, 3.49468485*^9, 3.49476754246875*^9, 
   3.494770503859375*^9, 3.49477510215625*^9, 3.4947794255625*^9, 
   3.49483726509375*^9, 3.494895469609375*^9, {3.4955618158125*^9, 
   3.495561830296875*^9}, 3.495633767765625*^9, 3.495633849234375*^9, 
   3.4956626635625*^9, {3.49611810475*^9, 3.49611812725*^9}, 
   3.496406855125*^9, 3.496965726953125*^9, 3.4970047820150003`*^9, 
   3.4970483486243753`*^9, 3.4970958946712503`*^9, 3.49712769359375*^9, {
   3.497164282140625*^9, 3.497164307203125*^9}, 3.497182440797616*^9, 
   3.4971904711099997`*^9, 3.500273841484375*^9, 3.500273917671875*^9, 
   3.50028014815625*^9, 3.500299603984375*^9, 3.500303268921875*^9, 
   3.506427957078125*^9, 3.506587727328125*^9, 3.508515108296875*^9, 
   3.508549551421875*^9, 3.509724184046875*^9, 3.50975534121875*^9, 
   3.509755375015625*^9, 3.5257103440625*^9, 3.52574725703125*^9, {
   3.52577290565625*^9, 3.525772920015625*^9}, 3.525774394453125*^9, 
   3.525809073578125*^9, 3.52586177471875*^9, 3.525914287390625*^9, 
   3.5259608998125*^9, 3.526029818171875*^9, 3.526029861359375*^9, 
   3.526090127421875*^9, 3.52610579003125*^9, 3.526114938984375*^9, 
   3.526132715703125*^9, {3.527323595046875*^9, 3.527323604828125*^9}, 
   3.527343190234375*^9, 3.5274139323125*^9, 3.527857032515625*^9, {
   3.52802560346875*^9, 3.528025626328125*^9}, 3.606680918359375*^9, 
   3.606680956234375*^9, 3.606681333640625*^9, 3.606682984203125*^9, 
   3.606683497359375*^9, 3.60668519734375*^9, 3.608498836734375*^9, 
   3.60850028303125*^9, 3.608540837289055*^9, 3.608540985401178*^9, 
   3.60854594966084*^9, 3.608554191329268*^9, 3.608554312322863*^9, 
   3.60858495671875*^9, 3.60858667959375*^9, 3.608588628453125*^9, 
   3.608658247037066*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"c", " ", "=", " ", 
   RowBox[{"3", "*", 
    RowBox[{"10", "^", "8", "    ", 
     RowBox[{"(*", 
      RowBox[{
      "speed", " ", "of", " ", "light", " ", "in", " ", "vacumm", " ", "in", 
       " ", 
       RowBox[{"m", "/", "s"}]}], "*)"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.416930166109375*^9, 3.416930166578125*^9}, {
   3.606679102546875*^9, 3.60667910353125*^9}, 3.60667962815625*^9, {
   3.60668102928125*^9, 3.606681030765625*^9}, {3.608544159240534*^9, 
   3.6085441604506197`*^9}}],

Cell[BoxData["300000000"], "Output",
 CellChangeTimes->{
  3.41900796875*^9, 3.419012269140625*^9, 3.419016513984375*^9, 
   3.41901780103125*^9, 3.41902495153125*^9, 3.419100813125*^9, {
   3.41960245390625*^9, 3.4196024683125*^9}, 3.419604242359375*^9, 
   3.419606651734375*^9, 3.419608947890625*^9, 3.419610862125*^9, 
   3.4196125499375*^9, {3.41961579125*^9, 3.4196158098125*^9}, 
   3.419618133671875*^9, {3.419618842515625*^9, 3.4196188690625*^9}, 
   3.41961890496875*^9, 3.419621117921875*^9, 3.42642635496875*^9, 
   3.426446974875*^9, 3.474664531392062*^9, {3.474664569703062*^9, 
   3.474664608679062*^9}, 3.474665586995862*^9, 3.4746657283162622`*^9, 
   3.4746729753650618`*^9, 3.4747453155230694`*^9, 3.4747458450962696`*^9, 
   3.474794040026862*^9, 3.4748288032778673`*^9, 3.474836766915268*^9, 
   3.474837654540268*^9, 3.476486925384959*^9, 3.476539018582*^9, 
   3.476561463726*^9, 3.476598949559*^9, 3.476647871385*^9, 3.476748595258*^9,
    3.476777363474*^9, 3.4768167137279997`*^9, 3.476817472508*^9, 
   3.476861656389*^9, 3.4768812452*^9, 3.476892829617*^9, 3.476925305141*^9, 
   3.476925379032*^9, 3.476925409193*^9, 3.476956131442*^9, 3.476956691869*^9,
    3.476993744799*^9, 3.4770341082390003`*^9, 3.477034140778*^9, 
   3.477074193183*^9, 3.477120619858*^9, 3.4771206735299997`*^9, 
   3.477164808227*^9, 3.4780334809839*^9, 3.4781024546476*^9, 
   3.4781084578708*^9, 3.4781156290249*^9, 3.4781208518715*^9, 
   3.4781218115333*^9, 3.4781681470544825`*^9, 3.4781684461456823`*^9, 
   3.4782063703646917`*^9, 3.478242898048792*^9, 3.478283059991192*^9, 
   3.4782908290784674`*^9, 3.4782948789748673`*^9, {3.478430256408077*^9, 
   3.478430275330877*^9}, 3.478463744611881*^9, 3.478477020644781*^9, 
   3.478503880811781*^9, 3.478556476191*^9, 3.4786335714336767`*^9, 
   3.478639266795477*^9, 3.4786403105514765`*^9, 3.4786961710871763`*^9, 
   3.4786962135347767`*^9, 3.4802731184164553`*^9, 3.4802732820460553`*^9, 
   3.4864545285030622`*^9, 3.4864545871470623`*^9, 3.4864550332170625`*^9, 
   3.4864550642640624`*^9, {3.4864665684220624`*^9, 3.4864665881310625`*^9}, 
   3.4864682859450626`*^9, 3.4864698022020626`*^9, 3.4864869036846623`*^9, 
   3.4864906775550623`*^9, 3.4865027344610624`*^9, 3.486502791915862*^9, 
   3.4865029385714626`*^9, 3.486503209496662*^9, 3.48655427960606*^9, 
   3.48659152148486*^9, 3.4865934185198603`*^9, 3.48659546109686*^9, 
   3.48659559191436*^9, 3.48664462413906*^9, 3.48667685921756*^9, 
   3.48673526954996*^9, 3.48679918150636*^9, 3.48680001118816*^9, 
   3.4868067168508*^9, 3.486809120541*^9, 3.4868108326879997`*^9, 
   3.4868460119307003`*^9, 3.4871566898589945`*^9, 3.4873566025998945`*^9, 
   3.487463139656295*^9, 3.4928610780364*^9, {3.4928687268034*^9, 
   3.4928687450397997`*^9}, 3.4928777087841997`*^9, 3.4928778361113997`*^9, 
   3.4928781345550003`*^9, {3.4928782693389997`*^9, 3.492878292583*^9}, 
   3.4929671064582*^9, {3.493711498640625*^9, 3.49371152259375*^9}, 
   3.4937123093125*^9, 3.49371265109375*^9, 3.4937241270625*^9, 
   3.493764043125*^9, {3.493809728390625*^9, 3.493809750015625*^9}, 
   3.4938220264375*^9, 3.493822088046875*^9, 3.4938778750625*^9, 
   3.493877989265625*^9, 3.493930445328125*^9, 3.493997019453125*^9, 
   3.494069195484375*^9, 3.49442387109375*^9, 3.49447000665625*^9, 
   3.49447347840625*^9, 3.494477614921875*^9, 3.49449301365625*^9, 
   3.494498138078125*^9, 3.49456385678125*^9, 3.494564502234375*^9, 
   3.49468485*^9, 3.494767542515625*^9, 3.494770503921875*^9, 
   3.494775102203125*^9, 3.494779425609375*^9, 3.494837265140625*^9, 
   3.49489546965625*^9, {3.49556181584375*^9, 3.49556183034375*^9}, 
   3.495633767828125*^9, 3.495633849296875*^9, 3.495662663609375*^9, {
   3.496118104796875*^9, 3.496118127296875*^9}, 3.496406855171875*^9, 
   3.496965727015625*^9, 3.4970047821400003`*^9, 3.4970483486868753`*^9, 
   3.4970958947650003`*^9, 3.497127693625*^9, {3.497164282203125*^9, 
   3.497164307265625*^9}, 3.497182440860116*^9, 3.4971904711724997`*^9, 
   3.500273841515625*^9, 3.50027391771875*^9, 3.500280148203125*^9, 
   3.50029960403125*^9, 3.50030326896875*^9, 3.506427957125*^9, 
   3.506587727375*^9, 3.508515108328125*^9, 3.50854955146875*^9, 
   3.50972418409375*^9, 3.509755341265625*^9, 3.5097553750625*^9, 
   3.52571034409375*^9, 3.525747257078125*^9, {3.525772905703125*^9, 
   3.52577292009375*^9}, 3.5257743945*^9, 3.525809073625*^9, 3.52586177475*^9,
    3.5259142874375*^9, 3.525960899859375*^9, 3.52602981821875*^9, 
   3.52602986140625*^9, 3.5260901275*^9, 3.526105790078125*^9, 
   3.52611493903125*^9, 3.52613271575*^9, {3.527323595078125*^9, 
   3.527323604875*^9}, 3.527343190296875*^9, 3.527413932375*^9, 
   3.5278570325625*^9, {3.528025603484375*^9, 3.528025626375*^9}, 
   3.606680918390625*^9, 3.606680956265625*^9, 3.6066813336875*^9, 
   3.60668298425*^9, 3.60668349740625*^9, 3.606685197390625*^9, 
   3.60849883675*^9, 3.608500283046875*^9, 3.608540837355731*^9, 
   3.6085409854512978`*^9, 3.608545949714555*^9, 3.608554191466056*^9, 
   3.6085543123686543`*^9, 3.608584956734375*^9, 3.608586679609375*^9, 
   3.60858862846875*^9, 3.6086582470698147`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"A", " ", "=", " ", 
   RowBox[{"16", "*", 
    RowBox[{"(", 
     RowBox[{"\[Gamma]", "^", "2"}], ")"}], " ", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"s", "*", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "*", 
         RowBox[{
          RowBox[{"(", "\[Gamma]", ")"}], "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"s", "^", "2"}], ")"}]}], "]"}], "*", 
       FractionBox[
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"s", "^", "2"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox["N", "a"], "^", "2"}], "-", 
            RowBox[{"s", "^", "2"}]}], ")"}]}], "]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"s", "^", "2"}]}], ")"}], "]"}], "+", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["N", "a"], "^", "2"}], "-", 
              RowBox[{"s", "^", "2"}]}], ")"}], "]"}]}], ")"}], "^", "2"}]]}],
       ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "0", ",", 
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Theta]", "o"], "]"}]}], "}"}], ",", 
      RowBox[{"Method", "\[Rule]", " ", "GaussKronrod"}]}], "]"}], " ", 
    RowBox[{"(*", 
     RowBox[{"filling", " ", "factor"}], "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4108634280625*^9, 3.410863431515625*^9}, {
  3.4108634666875*^9, 3.410863489203125*^9}, {3.410863566*^9, 
  3.41086388803125*^9}, {3.4108639470625*^9, 3.410863954046875*^9}, {
  3.6066791136875*^9, 3.606679114046875*^9}}],

Cell[BoxData["0.9078613555296945`"], "Output",
 CellChangeTimes->{
  3.41900796878125*^9, 3.419012269171875*^9, 3.419016514015625*^9, 
   3.4190178010625*^9, 3.4190249515625*^9, 3.419100813171875*^9, {
   3.419602453921875*^9, 3.419602468328125*^9}, 3.419604242390625*^9, 
   3.41960665175*^9, 3.419608947921875*^9, 3.41961086215625*^9, 
   3.419612549953125*^9, {3.419615791265625*^9, 3.419615809828125*^9}, 
   3.4196181336875*^9, {3.419618842609375*^9, 3.41961886909375*^9}, 
   3.419618904984375*^9, 3.419621117953125*^9, 3.426426354984375*^9, 
   3.426446974890625*^9, 3.474664531501062*^9, {3.474664569844062*^9, 
   3.474664608777062*^9}, 3.4746655870426617`*^9, 3.4746657283942623`*^9, 
   3.474672975567862*^9, 3.4747453158194695`*^9, 3.4747458451274695`*^9, 
   3.474794040370062*^9, 3.4748288036210675`*^9, 3.4748367671882677`*^9, 
   3.4748376547102675`*^9, 3.4764869254559593`*^9, 3.4765390186800003`*^9, 
   3.476561463842*^9, 3.476598949736*^9, 3.476647871483*^9, 3.47674859534*^9, 
   3.4767773635620003`*^9, 3.476816713926*^9, 3.476817472572*^9, 
   3.476861656579*^9, 3.476881245374*^9, 3.476892829709*^9, 3.476925305392*^9,
    3.4769253791879997`*^9, 3.4769254092720003`*^9, 3.476956131501*^9, 
   3.476956691969*^9, 3.4769937449230003`*^9, 3.477034108323*^9, 
   3.477034140865*^9, 3.4770741932650003`*^9, 3.477120619951*^9, 
   3.477120673638*^9, 3.477164808355*^9, 3.4780334812988997`*^9, 
   3.4781024548504*^9, 3.4781084579644003`*^9, 3.4781156291341*^9, 
   3.4781208519495*^9, 3.4781218116581*^9, 3.4781681471636825`*^9, 
   3.478168446208082*^9, 3.4782063705518913`*^9, 3.478242898126792*^9, 
   3.4782830601159916`*^9, 3.478290829431467*^9, 3.4782948791748676`*^9, {
   3.4784302565016766`*^9, 3.4784302753620768`*^9}, 3.4784637447778807`*^9, 
   3.4784770209723806`*^9, 3.4785038808837805`*^9, 3.4785564762377996`*^9, 
   3.4786335725568767`*^9, 3.4786392676534767`*^9, 3.4786403107698765`*^9, 
   3.4786961713367767`*^9, 3.4786962138311768`*^9, 3.480273118556855*^9, 
   3.4802732821240554`*^9, 3.4864545285890627`*^9, 3.486454587208062*^9, 
   3.4864550332730627`*^9, 3.486455064347062*^9, {3.4864665684850626`*^9, 
   3.4864665882840624`*^9}, 3.486468286017062*^9, 3.4864698022850623`*^9, 
   3.4864869037938623`*^9, 3.4864906776540623`*^9, 3.486502734585862*^9, 
   3.4865027919626627`*^9, 3.4865029386338625`*^9, 3.4865032095590625`*^9, 
   3.48655428062006*^9, 3.4865915215348597`*^9, 3.48659341856236*^9, 
   3.48659546116436*^9, 3.48659559196686*^9, 3.48664462438906*^9, 
   3.48667685929856*^9, 3.4867352697139597`*^9, 3.48679918161436*^9, 
   3.48680001125056*^9, 3.4868067169132*^9, 3.4868091205878*^9, 
   3.4868108330624*^9, 3.4868460120867*^9, 3.4871566901819944`*^9, 
   3.4873566037448945`*^9, 3.4874631397022943`*^9, 3.4928610780676003`*^9, {
   3.4928687268346*^9, 3.492868745071*^9}, 3.4928777088310003`*^9, 
   3.4928778361426*^9, 3.4928781345861998`*^9, {3.4928782693702*^9, 
   3.4928782926142*^9}, 3.4929671064894*^9, {3.493711498703125*^9, 
   3.493711522609375*^9}, 3.49371230934375*^9, 3.493712651109375*^9, 
   3.49372412709375*^9, 3.49376404315625*^9, {3.493809728421875*^9, 
   3.493809750046875*^9}, 3.49382202646875*^9, 3.49382208809375*^9, 
   3.49387787525*^9, 3.493877989296875*^9, 3.493930445484375*^9, 
   3.4939970195*^9, 3.494069195515625*^9, 3.49442387115625*^9, 
   3.49447000671875*^9, 3.49447347846875*^9, 3.494477614953125*^9, 
   3.4944930136875*^9, 3.494498138109375*^9, 3.494563856875*^9, 
   3.49456450259375*^9, 3.4946848505*^9, 3.4947675426875*^9, 
   3.494770503953125*^9, 3.494775102234375*^9, 3.494779425640625*^9, 
   3.49483726515625*^9, 3.494895469765625*^9, {3.49556181590625*^9, 
   3.495561830375*^9}, 3.495633767875*^9, 3.49563384934375*^9, 
   3.495662663640625*^9, {3.496118104828125*^9, 3.496118127328125*^9}, 
   3.496406855203125*^9, 3.4969657270625*^9, 3.4970047822650003`*^9, 
   3.4970483488743753`*^9, 3.4970958948431253`*^9, 3.497127693796875*^9, {
   3.49716428228125*^9, 3.497164307296875*^9}, 3.497182440906991*^9, 
   3.4971904714537497`*^9, 3.500273841546875*^9, 3.50027391775*^9, 
   3.500280148234375*^9, 3.5002996040625*^9, 3.500303269*^9, 
   3.506427957171875*^9, 3.5065877276875*^9, 3.508515108390625*^9, 
   3.5085495515625*^9, 3.509724184140625*^9, 3.50975534134375*^9, 
   3.50975537509375*^9, 3.52571034415625*^9, 3.525747257109375*^9, {
   3.525772905796875*^9, 3.525772920125*^9}, 3.52577439453125*^9, 
   3.52580907371875*^9, 3.5258617748125*^9, 3.525914287515625*^9, 
   3.525960899890625*^9, 3.5260298183125*^9, 3.526029861421875*^9, 
   3.526090127703125*^9, 3.52610579009375*^9, 3.52611493909375*^9, 
   3.52613271584375*^9, {3.527323595125*^9, 3.527323604890625*^9}, 
   3.527343190359375*^9, 3.52741393240625*^9, 3.527857032625*^9, {
   3.528025603625*^9, 3.52802562640625*^9}, 3.60668091846875*^9, 
   3.60668095628125*^9, 3.606681333703125*^9, 3.60668298428125*^9, 
   3.606683497421875*^9, 3.606685197421875*^9, 3.608498836765625*^9, 
   3.60850028309375*^9, 3.608540837975273*^9, 3.608540985501288*^9, 
   3.608545949741877*^9, 3.608554191566086*^9, 3.608554312416922*^9, 
   3.608584956765625*^9, 3.608586679625*^9, 3.6085886285*^9, 
   3.608658247107498*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "-", " ", 
                    "Size"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Parameters", "--"}], "--"}], "--"}], "--"}], 
                    "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
                    "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
                    "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
                    "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
                    "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
                    "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
                 "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
          "--"}], "--"}], "--"}], "--"}], "--"}], "--"}]}], "-"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.538499218546875*^9, 3.538499268296875*^9}, {
   3.5384993391875*^9, 3.53849935134375*^9}, {3.538499521171875*^9, 
   3.538499523890625*^9}, 3.538500143*^9}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"q", "[", "r_", "]"}], " ", ":=", " ", 
   RowBox[{
    SubscriptBox["K", "0"], " ", "r", "  ", 
    RowBox[{"(*", 
     RowBox[{"size", " ", "parameter", " ", "in", " ", "vacumm"}], 
     "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.405864596859375*^9, 3.405864617890625*^9}, {
   3.413541049515625*^9, 3.4135410559375*^9}, {3.606679124453125*^9, 
   3.606679125078125*^9}, {3.606679460390625*^9, 3.606679463453125*^9}, 
   3.60667962815625*^9, {3.606681020796875*^9, 3.606681022328125*^9}, {
   3.608544179578074*^9, 3.608544180401556*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    SubscriptBox["q", "1"], "[", "r_", "]"}], " ", ":=", 
   RowBox[{
    SubscriptBox["K", "1"], " ", "r", "  ", 
    RowBox[{"(*", " ", 
     RowBox[{"size", " ", "parameter", " ", "in", " ", "water"}], 
     "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4058656770625*^9, 3.405865685*^9}, {
  3.413541059796875*^9, 3.413541065265625*^9}, {3.606679131625*^9, 
  3.606679132578125*^9}, {3.60667946571875*^9, 3.606679467734375*^9}, {
  3.608544185914051*^9, 3.608544186689129*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    SubscriptBox["q", "2"], "[", "r_", "]"}], " ", ":=", 
   RowBox[{
    SubscriptBox["K", "2"], " ", "r", "  ", 
    RowBox[{"(*", 
     RowBox[{"size", " ", "parameter", " ", "inside", " ", "microsphere"}], 
     "*)"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.405865614625*^9, {3.4065631175*^9, 3.40656312521875*^9}, {3.4135410675*^9,
    3.413541072546875*^9}, {3.606679139171875*^9, 3.606679140390625*^9}, {
   3.606679469578125*^9, 3.606679471140625*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    SubscriptBox["q", "3"], "[", "r_", "]"}], " ", ":=", 
   RowBox[{
    SubscriptBox["K", "3"], " ", "r", " ", 
    RowBox[{"(*", 
     RowBox[{"size", " ", "parameter", " ", "in", " ", "glass"}], 
     "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.413541078625*^9, 3.41354108378125*^9}, {
  3.606679150953125*^9, 3.6066791529375*^9}, {3.606679473109375*^9, 
  3.606679474421875*^9}, {3.608544191920322*^9, 3.6085441927762537`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"-", 
                RowBox[{"--", " ", "Wiscombe"}]}]}]}]}]}]}]}]}]}]}]}], " ", 
     "criterion", " ", "for", " ", "truncating", " ", "the", " ", "mutipole", 
     " ", "series", " ", "for", " ", "a", " ", "given", " ", "size", " ", 
     "parameter"}], " ", "-", " ", 
    RowBox[{"W", ".", "J", ".", " ", "Wiscombe"}]}], ",", "  ", 
   RowBox[{"Mie", " ", "scattering", " ", 
    RowBox[{"calculations", ":", " ", 
     RowBox[{
      RowBox[{
      "advances", " ", "in", " ", "technique", " ", "and", " ", "fast", " ", 
       "vector"}], "-", 
      RowBox[{"speed", " ", "codes"}], " ", "-", " ", 
      RowBox[{"NCAR", " ", "technical", " ", "note", " ", 
       RowBox[{"NCAR", "/", "TN"}]}], "-", 
      RowBox[{"14", "STR", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"June", " ", "1979"}], ")"}], ".", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"-", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"-", 
                    RowBox[{"--", 
                    RowBox[{"-", 
                    RowBox[{"-", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.53849930878125*^9, 3.538499331875*^9}, {
   3.538499397953125*^9, 3.538499419109375*^9}, {3.538499526375*^9, 
   3.53849952684375*^9}, {3.538501088578125*^9, 3.53850109553125*^9}, {
   3.5385026479375*^9, 3.538502672078125*^9}, 3.606727005340529*^9, {
   3.608540665086412*^9, 3.608540676060897*^9}, {3.6086580829368973`*^9, 
   3.60865808351679*^9}, {3.608658130029513*^9, 3.608658218511611*^9}, {
   3.60865829923164*^9, 3.608658304649185*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Largest", "[", "r_", "]"}], " ", ":=", 
  RowBox[{"Max", "[", 
   RowBox[{
    RowBox[{"q", "[", "r", "]"}], ",", 
    RowBox[{"Abs", "[", 
     RowBox[{
      SubscriptBox["q", "1"], "[", "r", "]"}], "]"}], ",", 
    RowBox[{"Abs", "[", 
     RowBox[{
      SubscriptBox["q", "2"], "[", "r", "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.406561758515625*^9, 3.406561773359375*^9}, {
  3.4135410858125*^9, 3.413541099609375*^9}, {3.6066794765625*^9, 
  3.60667948215625*^9}, {3.60668354828125*^9, 3.6066835498125*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"LastTerm", "[", "r_", "]"}], ":=", " ", 
   RowBox[{"Ceiling", "[", 
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{"Largest", "[", "r", "]"}], " ", "+", " ", 
      RowBox[{"4.05", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Largest", "[", "r", "]"}], ")"}], 
        FractionBox["1", "3"]]}], " ", "+", "2"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4065617744375*^9, 3.40656177540625*^9}, {
  3.413541102625*^9, 3.413541110984375*^9}, {3.606679486984375*^9, 
  3.60667949065625*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", " ", 
                    "Mie"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Scattering", "--"}], "--"}], "--"}], "--"}], "--"}], 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.538499425453125*^9, 3.538499436046875*^9}, {
   3.538499507609375*^9, 3.538499535328125*^9}, 3.608540644919132*^9, {
   3.608550988260209*^9, 3.608550992791111*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Psi]", "[", 
    RowBox[{"j_", ",", " ", "\[Rho]_"}], "]"}], ":=", "  ", 
   RowBox[{"\[Rho]", 
    SqrtBox[
     FractionBox[
      RowBox[{"\[Pi]", " "}], 
      RowBox[{"2", " ", "\[Rho]"}]]], "  ", 
    RowBox[{"BesselJ", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"j", " ", "+", " ", 
        FractionBox["1", "2"]}], ")"}], ",", "\[Rho]"}], " ", "]"}], 
    "                                    "}]}]}]], "Input",
 CellChangeTimes->{{3.405865608296875*^9, 3.405865629734375*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Psi]Prime", "[", 
    RowBox[{"j_", ",", " ", "\[Rho]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"Pi", "/", "2"}], "]"}], "*", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "/", "\[Rho]"}], "]"}], "*", 
       RowBox[{"BesselJ", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], "+", "j"}], ",", "\[Rho]"}], "]"}]}], 
      ")"}], "/", "2"}], " ", "+", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"Pi", "/", "2"}], "]"}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"BesselJ", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "+", "j"}], ",", "\[Rho]"}], " ", 
         "]"}], "-", 
        RowBox[{"BesselJ", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"3", "/", "2"}], "+", "j"}], ",", "\[Rho]"}], " ", "]"}]}],
        ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "/", "\[Rho]"}], " ", "]"}]}], ")"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.40586563215625*^9, 3.4058656534375*^9}, 
   3.40715569925*^9, {3.407155812484375*^9, 3.40715584909375*^9}, {
   3.407155885359375*^9, 3.4071558900625*^9}, {3.407155929046875*^9, 
   3.40715595203125*^9}, {3.40715604046875*^9, 3.407156104125*^9}, 
   3.407156422796875*^9, 3.408703105328125*^9, {3.40870320990625*^9, 
   3.408703215203125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Zeta]", "[", 
   RowBox[{"j_", ",", " ", "\[Rho]_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"\[Psi]", "[", 
    RowBox[{"j", ",", " ", "\[Rho]"}], "]"}], " ", "+", " ", 
   RowBox[{"I", " ", "\[Rho]", 
    SqrtBox[
     FractionBox[
      RowBox[{"\[Pi]", " "}], 
      RowBox[{"2", " ", "\[Rho]"}]]], "  ", 
    RowBox[{"BesselY", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"j", " ", "+", " ", 
        FractionBox["1", "2"]}], ")"}], ",", "\[Rho]"}], " ", "]"}], 
    " "}]}]}]], "Input",
 CellChangeTimes->{{3.40586565590625*^9, 3.405865746109375*^9}, {
  3.40940401303125*^9, 3.409404013359375*^9}, {3.409408259859375*^9, 
  3.409408260359375*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Zeta]1", "[", 
     RowBox[{"j_", ",", " ", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"Pi", "/", "2"}], "]"}], "*", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "/", "\[Rho]"}], "]"}], "*", 
        RowBox[{"BesselJ", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "2"}], "+", "j"}], ",", "\[Rho]"}], "]"}]}], 
       ")"}], "/", "2"}], " ", "+", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"Pi", "/", "2"}], "]"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"BesselJ", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", "j"}], ",", "\[Rho]"}], " ",
           "]"}], "-", 
         RowBox[{"BesselJ", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"3", "/", "2"}], "+", "j"}], ",", "\[Rho]"}], " ", 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "/", "\[Rho]"}], " ", "]"}]}], ")"}]}]}], "+", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"I", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"Pi", "/", "2"}], "]"}], "*", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "/", "\[Rho]"}], "]"}], "*", 
         RowBox[{"BesselY", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", "2"}], "+", "j"}], ",", "\[Rho]"}], "]"}]}], 
        ")"}], "/", "2"}]}], " ", "+", 
     RowBox[{"I", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Pi", "/", "2"}], "]"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"BesselY", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", "j"}], ",", "\[Rho]"}], " ",
           "]"}], "-", 
         RowBox[{"BesselY", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"3", "/", "2"}], "+", "j"}], ",", "\[Rho]"}], " ", 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "/", "\[Rho]"}], " ", "]"}]}], ")"}]}]}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", " ", "Mie"}]}]}]}]}], " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"coefficients", "--"}], "--"}], "--"}], "--"}], 
                    "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
                    "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
                    "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
                    "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
                    "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
                    "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
                   "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
            "--"}], "--"}], "--"}], "--"}], "--"}], "--"}]}], "-"}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.405865748609375*^9, 3.405865749515625*^9}, {
   3.405865782609375*^9, 3.405865794078125*^9}, {3.407150571265625*^9, 
   3.40715057390625*^9}, 3.407155738859375*^9, 3.407156475515625*^9, 
   3.40715671196875*^9, {3.40767203475*^9, 3.407672049921875*^9}, 
   3.40870318071875*^9, 3.4094040930625*^9, {3.409408248140625*^9, 
   3.409408255125*^9}, {3.410513612140625*^9, 3.410513614171875*^9}, 
   3.606679765546875*^9, {3.6085443435680513`*^9, 3.608544373279314*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"an", "[", 
    RowBox[{"j_", ",", " ", "r_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["m", "2"], " ", 
       RowBox[{"\[Psi]Prime", " ", "[", " ", 
        RowBox[{"j", ",", 
         RowBox[{
          SubscriptBox["q", "1"], "[", "r", "]"}]}], "]"}], "  ", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"j", ",", 
         RowBox[{
          SubscriptBox["q", "2"], "[", "r", "]"}]}], "]"}]}], " ", "-", " ", 
      RowBox[{
       SubscriptBox["n", "1"], " ", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"j", ",", 
         RowBox[{
          SubscriptBox["q", "1"], "[", "r", "]"}]}], "]"}], "  ", 
       RowBox[{"\[Psi]Prime", " ", "[", " ", 
        RowBox[{"j", ",", 
         RowBox[{
          SubscriptBox["q", "2"], "[", "r", "]"}]}], "]"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["m", "2"], " ", 
       RowBox[{"\[Zeta]1", "[", 
        RowBox[{"j", ",", " ", 
         RowBox[{
          SubscriptBox["q", "1"], "[", "r", "]"}]}], "]"}], "  ", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"j", ",", " ", 
         RowBox[{
          SubscriptBox["q", "2"], "[", "r", "]"}]}], "]"}]}], " ", "-", " ", 
      RowBox[{
       SubscriptBox["n", "1"], " ", 
       RowBox[{"\[Zeta]", "[", 
        RowBox[{"j", ",", 
         RowBox[{
          SubscriptBox["q", "1"], "[", "r", "]"}]}], "]"}], "  ", 
       RowBox[{"\[Psi]Prime", "[", 
        RowBox[{"j", ",", " ", 
         RowBox[{
          SubscriptBox["q", "2"], "[", "r", "]"}]}], "]"}]}]}], " ", 
     ")"}]]}]}]], "Input",
 CellChangeTimes->{{3.40586579575*^9, 3.405865826546875*^9}, 
   3.405866102640625*^9, {3.40715059115625*^9, 3.407150617328125*^9}, {
   3.4071572779375*^9, 3.407157280796875*^9}, {3.41354113375*^9, 
   3.413541203328125*^9}, {3.606679493296875*^9, 3.60667950615625*^9}, 
   3.6066797655625*^9, {3.60668089371875*^9, 3.606680898546875*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"bn", "[", 
    RowBox[{"j_", ",", " ", "r_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["m", "2"], " ", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"j", ",", 
         RowBox[{
          SubscriptBox["q", "1"], "[", "r", "]"}]}], "]"}], " ", 
       RowBox[{"\[Psi]Prime", " ", "[", " ", 
        RowBox[{"j", ",", 
         RowBox[{
          SubscriptBox["q", "2"], "[", "r", "]"}]}], "]"}]}], " ", "-", " ", 
      RowBox[{
       SubscriptBox["n", "1"], " ", 
       RowBox[{"\[Psi]Prime", " ", "[", " ", 
        RowBox[{"j", ",", 
         RowBox[{
          SubscriptBox["q", "1"], "[", "r", "]"}]}], "]"}], " ", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"j", ",", " ", 
         RowBox[{
          SubscriptBox["q", "2"], "[", "r", "]"}]}], "]"}]}]}], " ", ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["m", "2"], " ", 
       RowBox[{"\[Zeta]", "[", 
        RowBox[{"j", ",", " ", 
         RowBox[{
          SubscriptBox["q", "1"], "[", "r", "]"}]}], "]"}], " ", 
       RowBox[{"\[Psi]Prime", "[", 
        RowBox[{"j", ",", " ", 
         RowBox[{
          SubscriptBox["q", "2"], "[", "r", "]"}]}], "]"}]}], " ", "-", " ", 
      RowBox[{
       SubscriptBox["n", "1"], "  ", 
       RowBox[{"\[Zeta]1", "[", 
        RowBox[{"j", ",", 
         RowBox[{
          SubscriptBox["q", "1"], "[", "r", "]"}]}], "]"}], " ", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"j", ",", " ", 
         RowBox[{
          SubscriptBox["q", "2"], "[", "r", "]"}]}], "]"}]}]}], 
     ")"}]]}]}]], "Input",
 CellChangeTimes->{{3.405865828546875*^9, 3.405865846015625*^9}, 
   3.40586611634375*^9, {3.4071506205*^9, 3.407150623078125*^9}, {
   3.407157288546875*^9, 3.407157289546875*^9}, {3.413541208125*^9, 
   3.413541246890625*^9}, {3.606679508109375*^9, 3.6066795185*^9}, 
   3.6066797655625*^9, {3.60668090121875*^9, 3.606680906125*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"-", "Rotation"}]}], " ", "matrix", " ", "defined", " ", "in", 
   " ", "terms", " ", "of", " ", "hypergeometric", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"functions", " ", "--"}], "--"}], "--"}], "--"}], 
                    "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
                    "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
                    "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
                    "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
                   "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
            "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
    "--"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.538499604171875*^9, 3.53849960853125*^9}, {
  3.538499648375*^9, 3.538499704640625*^9}, {3.608544628254767*^9, 
  3.608544628878069*^9}, {3.6085509997443743`*^9, 3.6085510106168222`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Koppa]", "[", "M_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"1", "\[GreaterEqual]", "M"}], ",", "1", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "-", "M"}], ")"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.410513234515625*^9, 3.410513353234375*^9}, {
  3.410521171546875*^9, 3.410521218515625*^9}, {3.410783142359375*^9, 
  3.4107831515625*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"dMore", "[", 
    RowBox[{"\[Theta]_", ",", "M_", ",", "j_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Koppa]", "[", "M", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"M", "-", "1"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"M", "-", "1"}], ")"}]}], "]"}], "!"}], ")"}]}], ")"}], 
    "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"j", " ", "-", 
          RowBox[{"0.5", "*", 
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"M", "-", "1"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{"M", "-", "1"}], ")"}]}], "]"}], "+", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"M", "+", "1"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{"M", "+", "1"}], ")"}]}], "]"}]}], ")"}]}], "+", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"M", "-", "1"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"M", "-", "1"}], ")"}]}], "]"}], " ", "+", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"M", "+", "1"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"M", "+", "1"}], ")"}]}], "]"}]}], ")"}], "!"}], "*", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"j", " ", "-", 
           RowBox[{"0.5", "*", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"M", "-", "1"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"M", "-", "1"}], ")"}]}], "]"}], "+", 
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"M", "+", "1"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"M", "+", "1"}], ")"}]}], "]"}]}], ")"}]}], "+", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"M", "-", "1"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"M", "-", "1"}], ")"}]}], "]"}]}], " ", ")"}], "!"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"j", " ", "-", 
             RowBox[{"0.5", "*", 
              RowBox[{"(", " ", 
               RowBox[{
                RowBox[{"Sqrt", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"M", "-", "1"}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{"M", "-", "1"}], ")"}]}], "]"}], "+", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"M", "+", "1"}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{"M", "+", "1"}], ")"}]}], "]"}]}], ")"}]}]}], 
            ")"}], "!"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"j", " ", "-", 
             RowBox[{"0.5", "*", 
              RowBox[{"(", " ", 
               RowBox[{
                RowBox[{"Sqrt", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"M", "-", "1"}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{"M", "-", "1"}], ")"}]}], "]"}], "+", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"M", "+", "1"}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{"M", "+", "1"}], ")"}]}], "]"}]}], ")"}]}], "+", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"M", "+", "1"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{"M", "+", "1"}], ")"}]}], "]"}]}], ")"}], "!"}]}], 
         ")"}]}]}], ")"}], "^", 
     RowBox[{"(", "0.5", ")"}]}], "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Sin", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["theta", "1"], "[", "\[Theta]", "]"}], "/", "2"}], 
       "]"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"M", "-", "1"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"M", "-", "1"}], ")"}]}], "]"}], ")"}]}], "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["theta", "1"], "[", "\[Theta]", "]"}], "/", "2"}], 
       "]"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"M", "+", "1"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"M", "+", "1"}], ")"}]}], "]"}], ")"}]}], "*", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"j", " ", "-", 
         RowBox[{"0.5", "*", 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"M", "-", "1"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"M", "-", "1"}], ")"}]}], "]"}], "+", 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"M", "+", "1"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"M", "+", "1"}], ")"}]}], "]"}]}], ")"}]}]}], ")"}]}], 
      ",", 
      RowBox[{"j", " ", "-", 
       RowBox[{"0.5", "*", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"M", "-", "1"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"M", "-", "1"}], ")"}]}], "]"}], "+", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"M", "+", "1"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"M", "+", "1"}], ")"}]}], "]"}]}], ")"}]}], "+", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"M", "-", "1"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"M", "-", "1"}], ")"}]}], "]"}], " ", "+", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"M", "+", "1"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"M", "+", "1"}], ")"}]}], "]"}], "+", "1"}], ",", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"M", "-", "1"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"M", "-", "1"}], ")"}]}], "]"}], " ", "+", "1"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["theta", "1"], "[", "\[Theta]", "]"}], "/", "2"}], 
         "]"}], ")"}], "^", "2"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.40586591828125*^9, 3.4058659191875*^9}, {
   3.4058661601875*^9, 3.4058661923125*^9}, {3.405866261703125*^9, 
   3.40586626671875*^9}, {3.406041742*^9, 3.406041763328125*^9}, {
   3.410269119015625*^9, 3.410269120875*^9}, {3.4102691625*^9, 
   3.410269190796875*^9}, {3.41026925684375*^9, 3.41026925784375*^9}, {
   3.41026933634375*^9, 3.41026934009375*^9}, {3.4102697171875*^9, 
   3.41026973109375*^9}, {3.41026976178125*^9, 3.4102697855625*^9}, {
   3.410269969109375*^9, 3.410270295859375*^9}, {3.410270462703125*^9, 
   3.410270540203125*^9}, {3.410511475640625*^9, 3.41051151475*^9}, {
   3.41051237134375*^9, 3.41051237809375*^9}, {3.410512913640625*^9, 
   3.41051291459375*^9}, {3.410513821390625*^9, 3.41051383065625*^9}, {
   3.41051505575*^9, 3.410515059671875*^9}, {3.410516467109375*^9, 
   3.4105165205*^9}, {3.410516575921875*^9, 3.41051664765625*^9}, {
   3.41051671696875*^9, 3.410516721921875*^9}, {3.410516768609375*^9, 
   3.410516836140625*^9}, {3.41052043328125*^9, 3.41052043721875*^9}, {
   3.4105212291875*^9, 3.41052123296875*^9}, {3.41052703909375*^9, 
   3.41052705421875*^9}, {3.4105272365625*^9, 3.410527238734375*^9}, {
   3.41052733209375*^9, 3.41052733821875*^9}, {3.41052758409375*^9, 
   3.410527687546875*^9}, {3.41052773034375*^9, 3.410527788890625*^9}, {
   3.4105278464375*^9, 3.410527929484375*^9}, {3.41052851875*^9, 
   3.410528543921875*^9}, {3.41052980828125*^9, 3.410529810671875*^9}, 
   3.41053092753125*^9, {3.41053100565625*^9, 3.410531007078125*^9}, {
   3.410691775359375*^9, 3.410691806421875*^9}, {3.410691935734375*^9, 
   3.41069193825*^9}, {3.410780376375*^9, 3.410780505890625*^9}, {
   3.410780554515625*^9, 3.4107806430625*^9}, 3.606679604515625*^9}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"dLess", "[", 
    RowBox[{"\[Theta]_", ",", "M_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"M", "+", "1"}], ")"}]}], "*", 
    RowBox[{"dMore", "[", 
     RowBox[{"\[Theta]", ",", 
      RowBox[{"-", "M"}], ",", "j"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{3.606679604515625*^9, 3.606679640421875*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"-", "Functions"}]}]}]}]}]}]}]}]}]}]}], " ", "used", 
    " ", "to", " ", "calculate", " ", "the", " ", "multipole", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"coefficients", "--"}], "--"}], "--"}], "--"}], 
                    "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
                    "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
                    "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
                   "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
            "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}]}], 
   "-"}], "*)"}]], "Input",
 CellChangeTimes->{{3.538501387328125*^9, 3.53850138921875*^9}, {
  3.5385014505625*^9, 3.53850148459375*^9}, {3.53850153615625*^9, 
  3.538501537109375*^9}, {3.608551019267456*^9, 3.608551023604209*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    SubscriptBox["theta", "1"], "[", "\[Theta]_", "]"}], " ", ":=", " ", 
   RowBox[{"ArcSin", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"Sin", "[", "\[Theta]", "]"}], " "}], 
     SubscriptBox["N", "a"]], "  ", "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"T", "[", "\[Theta]_", "]"}], " ", ":=", " ", 
   FractionBox[
    RowBox[{"2", "*", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}], " "}], 
    RowBox[{
     RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", 
     RowBox[{
      SubscriptBox["N", "a"], "*", 
      RowBox[{"Cos", "[", 
       RowBox[{
        SubscriptBox["theta", "1"], "[", "\[Theta]", "]"}], 
       "]"}]}]}]]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"y", ":=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", "Pi", "*", "paramastigmat"}], ")"}], "*", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "/", 
       RowBox[{"Sin", "[", 
        SubscriptBox["\[Theta]", "1"], "]"}]}], ")"}], "2"]}]}]}]], "Input",
 CellChangeTimes->{{3.41658428234375*^9, 3.416584301984375*^9}, {
   3.525710297484375*^9, 3.525710300671875*^9}, 3.606679765578125*^9}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Funcaoone", "[", 
    RowBox[{"\[Theta]_", ",", "y_", ",", "phi_", ",", "M_", ",", "r_"}], 
    "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"OddQ", "[", "M", "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "I"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.5"}], 
         RowBox[{"(", 
          RowBox[{"M", "-", "1"}], ")"}]}], ")"}]}], "*", " ", 
      RowBox[{"BesselJ", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "0.5"}], "*", 
         RowBox[{"(", 
          RowBox[{"M", "-", "1"}], ")"}]}], ",", "y"}], "]"}], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "*", 
        RowBox[{"(", 
         RowBox[{"M", "-", "1"}], ")"}], " ", "*", 
        RowBox[{"(", 
         RowBox[{"phizero", "-", "phi"}], ")"}]}], "]"}]}], ",", "0"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.41353965825*^9, 3.413539667265625*^9}, {
   3.41354226078125*^9, 3.413542300390625*^9}, {3.4135424638125*^9, 
   3.41354246425*^9}, {3.421418021328125*^9, 3.421418061375*^9}, {
   3.42142955753125*^9, 3.421429589*^9}, 3.421435321703125*^9, 
   3.421435380515625*^9, {3.4214369996875*^9, 3.421437019921875*^9}, {
   3.42143864284375*^9, 3.421438644890625*^9}, {3.421438680453125*^9, 
   3.421438703546875*^9}, {3.4493084510410643`*^9, 3.449308452635064*^9}, {
   3.449406618033058*^9, 3.4494066193746586`*^9}, {3.486405514790066*^9, 
   3.486405520905266*^9}, {3.486405923621066*^9, 3.486405935820266*^9}, {
   3.486405974648666*^9, 3.486406015676666*^9}, {3.4864542752760625`*^9, 
   3.4864542772780623`*^9}, {3.486455020248062*^9, 3.4864550207870626`*^9}, {
   3.4865017635950623`*^9, 3.4865018085230627`*^9}, {3.4865018462750626`*^9, 
   3.4865018616098623`*^9}, {3.4865018974430623`*^9, 
   3.4865019191114626`*^9}, {3.4865019584546623`*^9, 3.486501962073862*^9}, {
   3.4865021679314623`*^9, 3.486502174686262*^9}, {3.4865026237322626`*^9, 
   3.4865026785506625`*^9}, 3.4865027803874626`*^9, {3.4865031878438625`*^9, 
   3.4865031886706624`*^9}, {3.48659139831986*^9, 3.48659144677236*^9}, {
   3.48659215859426*^9, 3.48659215887506*^9}, {3.48659221275746*^9, 
   3.48659221359986*^9}, {3.48659499157286*^9, 3.48659502958186*^9}, {
   3.48659516492686*^9, 3.48659520111386*^9}, {3.48659535266936*^9, 
   3.48659537837186*^9}, 3.606679520578125*^9, 3.606679628171875*^9, 
   3.60858484003125*^9}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Funcaotwo", "[", 
    RowBox[{"\[Theta]_", ",", "y_", ",", "phi_", ",", "M_", ",", "r_"}], 
    "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"OddQ", "[", "M", "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "I"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.5"}], 
         RowBox[{"(", 
          RowBox[{"M", "+", "1"}], ")"}]}], ")"}]}], "*", " ", 
      RowBox[{"BesselJ", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "0.5"}], "*", 
         RowBox[{"(", 
          RowBox[{"M", "+", "1"}], ")"}]}], ",", "y"}], "]"}], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "*", 
        RowBox[{"(", 
         RowBox[{"M", "+", "1"}], ")"}], " ", "*", 
        RowBox[{"(", 
         RowBox[{"phizero", "-", "phi"}], ")"}]}], "]"}]}], ",", "0"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4135396706875*^9, 3.413539690296875*^9}, {
   3.413542308578125*^9, 3.4135423394375*^9}, {3.413542467109375*^9, 
   3.41354246771875*^9}, {3.421418070703125*^9, 3.421418075609375*^9}, {
   3.42142959171875*^9, 3.42142959540625*^9}, {3.421434937734375*^9, 
   3.42143493903125*^9}, 3.421435326125*^9, 3.4214353856875*^9, {
   3.421437006296875*^9, 3.421437012515625*^9}, {3.4214387080625*^9, 
   3.421438731265625*^9}, {3.4493084559500637`*^9, 3.449308457425064*^9}, {
   3.449406631339858*^9, 3.4494066390462584`*^9}, {3.486405532496066*^9, 
   3.486405535163666*^9}, {3.4864060091558657`*^9, 3.486406019171066*^9}, {
   3.4864542802400627`*^9, 3.4864542826870623`*^9}, {3.4864550232980623`*^9, 
   3.4864550238220625`*^9}, {3.4865019721358624`*^9, 3.486501990606262*^9}, {
   3.4865026162598624`*^9, 3.4865026166654625`*^9}, {3.486502690266262*^9, 
   3.4865026953518624`*^9}, 3.486502783039462*^9, {3.4865031930854626`*^9, 
   3.4865031937250624`*^9}, {3.4865914624173603`*^9, 3.48659147850486*^9}, {
   3.4865921629934597`*^9, 3.48659216322746*^9}, {3.48659221670426*^9, 
   3.48659221729706*^9}, {3.48659503655786*^9, 3.48659507016986*^9}, {
   3.48659538703686*^9, 3.48659540941936*^9}, 3.606679522125*^9, 
   3.60667969740625*^9, 3.608584840046875*^9}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"psi", "[", 
    RowBox[{"x_", ",", "\[Theta]_", ",", "r_", ",", "L_"}], "]"}], " ", ":=", 
   " ", 
   RowBox[{
    RowBox[{
     SubscriptBox["q", "3"], "[", "r", "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"L", "/", 
          SubscriptBox["N", "a"]}], ")"}]}], "*", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
      RowBox[{
       SubscriptBox["N", "a"], "*", 
       RowBox[{"(", " ", 
        RowBox[{"L", "+", "x"}], ")"}], "*", 
       RowBox[{"Cos", "[", 
        RowBox[{
         SubscriptBox["theta", "1"], "[", "\[Theta]", "]"}], "]"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.413541260546875*^9, 3.41354126721875*^9}, {
   3.41354189615625*^9, 3.41354192453125*^9}, {3.413543034234375*^9, 
   3.41354303903125*^9}, {3.41658431771875*^9, 3.41658432253125*^9}, 
   3.52571030528125*^9, {3.60667952415625*^9, 3.606679528203125*^9}, 
   3.606679720375*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", " ", 
                    "Multipole"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"coefficients", "--"}], "--"}], "--"}], "--"}], 
               "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}],
        "--"}], "--"}], "--"}]}], "-", 
   RowBox[{"-", 
    RowBox[{"-", 
     RowBox[{"--", 
      RowBox[{"-", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.538500310546875*^9, 3.538500320359375*^9}, {
  3.538500369390625*^9, 3.53850041103125*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Gone", "[", 
    RowBox[{"j_", ",", "x_", ",", "phi_", ",", "M_", ",", "r_", ",", "L_"}], 
    "]"}], ":=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "*", 
      SqrtBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}]], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Gamma]", "2"]}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], ")"}], "2"]}], "]"}], "*", 
      RowBox[{"dMore", "[", 
       RowBox[{"\[Theta]", ",", "M", ",", "j"}], "]"}], "*", 
      RowBox[{"T", "[", "\[Theta]", "]"}], "*", 
      RowBox[{"Funcaoone", "[", 
       RowBox[{"\[Theta]", ",", "y", ",", "phi", ",", "M", ",", "r"}], "]"}], 
      "*", 
      RowBox[{"Exp", "[", 
       RowBox[{"I", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"x", ",", "\[Theta]", ",", "r", ",", "L"}], "]"}]}], " ", 
       "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", 
       SubscriptBox["\[Theta]", "o"]}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", "  ", "GaussKronrod"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "4"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "10"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4058662686875*^9, 3.405866281453125*^9}, {
   3.405867408796875*^9, 3.405867465421875*^9}, {3.40601773034375*^9, 
   3.4060177308125*^9}, {3.40603110959375*^9, 3.40603113053125*^9}, {
   3.40603122025*^9, 3.40603122509375*^9}, 3.40603251509375*^9, 
   3.406032752015625*^9, {3.40603859175*^9, 3.4060385935*^9}, {
   3.406039117828125*^9, 3.406039125671875*^9}, {3.40603953465625*^9, 
   3.406039565515625*^9}, 3.406041737421875*^9, {3.406042179078125*^9, 
   3.406042180890625*^9}, 3.4060423135625*^9, 3.406042458875*^9, {
   3.4060425283125*^9, 3.406042528578125*^9}, {3.40604278228125*^9, 
   3.406042786765625*^9}, {3.40604301434375*^9, 3.406043029609375*^9}, 
   3.40604344146875*^9, 3.40628460759375*^9, {3.40628464175*^9, 
   3.4062846708125*^9}, {3.40628644859375*^9, 3.40628645290625*^9}, {
   3.40628714959375*^9, 3.40628715171875*^9}, {3.406287214515625*^9, 
   3.406287217*^9}, {3.406288340734375*^9, 3.40628835121875*^9}, 
   3.40628859475*^9, {3.406291046375*^9, 3.406291050203125*^9}, {
   3.406291345625*^9, 3.406291345984375*^9}, 3.406292292265625*^9, 
   3.406537946890625*^9, {3.4076725119375*^9, 3.40767252153125*^9}, {
   3.41051536378125*^9, 3.410515382015625*^9}, {3.41051615790625*^9, 
   3.410516164828125*^9}, {3.410516200859375*^9, 3.410516230140625*^9}, {
   3.41051654453125*^9, 3.41051654703125*^9}, {3.410519164140625*^9, 
   3.410519168765625*^9}, {3.410521131125*^9, 3.410521155546875*^9}, {
   3.410522912359375*^9, 3.4105229149375*^9}, {3.410529295671875*^9, 
   3.410529296625*^9}, {3.4105306050625*^9, 3.4105306055625*^9}, {
   3.410531472609375*^9, 3.41053147640625*^9}, {3.410532168578125*^9, 
   3.410532169265625*^9}, {3.410532237375*^9, 3.410532238796875*^9}, {
   3.4105325508125*^9, 3.4105325515625*^9}, 3.410532584484375*^9, {
   3.410532680375*^9, 3.410532680828125*^9}, {3.410532825328125*^9, 
   3.410532825796875*^9}, {3.41053287128125*^9, 3.410532871765625*^9}, {
   3.410532972890625*^9, 3.41053297746875*^9}, 3.410533045390625*^9, {
   3.4105330890625*^9, 3.41053308959375*^9}, {3.41053318321875*^9, 
   3.41053318371875*^9}, {3.410533249375*^9, 3.410533249890625*^9}, {
   3.410533335203125*^9, 3.41053333571875*^9}, {3.410533381890625*^9, 
   3.41053338240625*^9}, {3.410533444359375*^9, 3.41053344553125*^9}, 
   3.4105349550625*^9, {3.410535433890625*^9, 3.41053543425*^9}, 
   3.410691210421875*^9, {3.410780646703125*^9, 3.410780654359375*^9}, {
   3.413539792859375*^9, 3.413539793046875*^9}, {3.41354127790625*^9, 
   3.413541305578125*^9}, {3.413542349265625*^9, 3.41354235221875*^9}, 
   3.41355782428125*^9, {3.41849666125*^9, 3.41849666159375*^9}, 
   3.418498105171875*^9, {3.419091621*^9, 3.419091621125*^9}, {
   3.4196157576875*^9, 3.419615757828125*^9}, {3.60667953046875*^9, 
   3.606679533046875*^9}, {3.606679604515625*^9, 3.606679628171875*^9}, {
   3.608584840046875*^9, 3.608584864171875*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Gtwo", "[", 
    RowBox[{"j_", ",", "x_", ",", "phi_", ",", "M_", ",", "r_", ",", "L_"}], 
    "]"}], ":=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "*", 
      SqrtBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}]], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Gamma]", "2"]}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], ")"}], "2"]}], "]"}], "*", 
      RowBox[{"dLess", "[", 
       RowBox[{"\[Theta]", ",", "M", ",", "j"}], "]"}], "*", 
      RowBox[{"T", "[", "\[Theta]", "]"}], "*", 
      RowBox[{"Funcaotwo", "[", 
       RowBox[{"\[Theta]", ",", "y", ",", "phi", ",", "M", ",", "r"}], "]"}], 
      "*", 
      RowBox[{"Exp", "[", 
       RowBox[{"I", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"x", ",", "\[Theta]", ",", "r", ",", "L"}], "]"}]}], " ", 
       "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", 
       SubscriptBox["\[Theta]", "o"]}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", "  ", "GaussKronrod"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "4"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "10"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.41353981440625*^9, 3.4135398149375*^9}, {
   3.413541308984375*^9, 3.41354131484375*^9}, {3.4135419744375*^9, 
   3.413541976046875*^9}, {3.413542361328125*^9, 3.41354236240625*^9}, 
   3.41355783546875*^9, 3.4184966656875*^9, 3.418498109609375*^9, 
   3.4184981705625*^9, {3.41909162403125*^9, 3.41909162415625*^9}, {
   3.41961570275*^9, 3.41961570290625*^9}, {3.60667953409375*^9, 
   3.606679537390625*^9}, 3.606679640421875*^9, {3.60667969740625*^9, 
   3.60667969740625*^9}, {3.608584840046875*^9, 3.608584864171875*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"hone", "[", 
    RowBox[{"j_", ",", "x_", ",", "phi_", ",", "M_", ",", "r_", ",", "L_"}], 
    "]"}], ":=", " ", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "*", 
      RowBox[{"Cos", "[", 
       RowBox[{
        SubscriptBox["theta", "1"], "[", "\[Theta]", "]"}], "]"}], "*", 
      SqrtBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}]], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Gamma]", "2"]}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], ")"}], "2"]}], "]"}], "*", 
      RowBox[{"dMore", "[", 
       RowBox[{"\[Theta]", ",", "M", ",", "j"}], "]"}], "*", 
      RowBox[{"T", "[", "\[Theta]", "]"}], "*", 
      RowBox[{"Funcaoone", "[", 
       RowBox[{"\[Theta]", ",", "y", ",", "phi", ",", "M", ",", "r"}], "]"}], 
      "*", 
      RowBox[{"Exp", "[", 
       RowBox[{"I", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"x", ",", "\[Theta]", ",", "r", ",", "L"}], "]"}]}], " ", 
       "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", 
       SubscriptBox["\[Theta]", "o"]}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", "  ", "GaussKronrod"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "4"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "10"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.40586628328125*^9, 3.40586629325*^9}, 
   3.405867482640625*^9, {3.406017735546875*^9, 3.406017736*^9}, {
   3.40603114378125*^9, 3.406031147484375*^9}, {3.4060312318125*^9, 
   3.406031236046875*^9}, 3.4060325115*^9, 3.406032757640625*^9, {
   3.406037669*^9, 3.4060376696875*^9}, {3.406039132359375*^9, 
   3.40603913928125*^9}, {3.406039419546875*^9, 3.406039434953125*^9}, 
   3.40603957521875*^9, 3.406041729375*^9, 3.406042318109375*^9, {
   3.406042424171875*^9, 3.40604244471875*^9}, {3.406042533234375*^9, 
   3.406042533390625*^9}, {3.4060427731875*^9, 3.40604277753125*^9}, {
   3.406043033046875*^9, 3.406043039875*^9}, {3.40604313934375*^9, 
   3.406043140125*^9}, {3.406043448265625*^9, 3.406043450078125*^9}, {
   3.4062846215*^9, 3.406284624171875*^9}, {3.406284727265625*^9, 
   3.40628473653125*^9}, {3.4062864575625*^9, 3.406286460609375*^9}, {
   3.406288408265625*^9, 3.40628841878125*^9}, {3.4062886656875*^9, 
   3.406288670046875*^9}, {3.406291054875*^9, 3.406291057859375*^9}, {
   3.40629135053125*^9, 3.406291350859375*^9}, 3.40629230003125*^9, 
   3.4065379554375*^9, {3.4076725155*^9, 3.4076725173125*^9}, {
   3.410515920359375*^9, 3.41051592384375*^9}, {3.410516261234375*^9, 
   3.41051626209375*^9}, {3.41051635828125*^9, 3.410516360984375*^9}, {
   3.41051653246875*^9, 3.410516537875*^9}, {3.41051918703125*^9, 
   3.4105191925625*^9}, {3.410521268109375*^9, 3.4105212759375*^9}, {
   3.4105229064375*^9, 3.410522908828125*^9}, {3.41052930184375*^9, 
   3.410529302625*^9}, {3.410531479328125*^9, 3.410531485265625*^9}, {
   3.410532164046875*^9, 3.41053216471875*^9}, {3.410532234546875*^9, 
   3.410532241421875*^9}, {3.410532546890625*^9, 3.410532547484375*^9}, 
   3.410532593203125*^9, {3.41053267621875*^9, 3.410532676765625*^9}, {
   3.410532820703125*^9, 3.410532821265625*^9}, {3.4105328750625*^9, 
   3.410532876328125*^9}, {3.410532964*^9, 3.410532969671875*^9}, {
   3.410533092671875*^9, 3.4105330931875*^9}, {3.410533178640625*^9, 
   3.410533179109375*^9}, {3.410533245953125*^9, 3.41053324646875*^9}, {
   3.410533331546875*^9, 3.41053333215625*^9}, {3.410533385484375*^9, 
   3.4105333861875*^9}, {3.410533440609375*^9, 3.41053344190625*^9}, 
   3.410534949765625*^9, {3.41053543815625*^9, 3.410535443234375*^9}, {
   3.41069123234375*^9, 3.4106912325*^9}, {3.410693279890625*^9, 
   3.410693280171875*^9}, {3.41078066078125*^9, 3.410780666390625*^9}, {
   3.41353981821875*^9, 3.413539823171875*^9}, {3.41354132090625*^9, 
   3.413541327359375*^9}, {3.41354197940625*^9, 3.413541980921875*^9}, {
   3.41354236659375*^9, 3.41354236778125*^9}, 3.413557840640625*^9, {
   3.418496669296875*^9, 3.41849666946875*^9}, 3.418498111953125*^9, 
   3.418498166796875*^9, {3.419091669234375*^9, 3.4190916693125*^9}, {
   3.419615705671875*^9, 3.419615705796875*^9}, {3.6066795435*^9, 
   3.6066795435*^9}, {3.606679604515625*^9, 3.606679628171875*^9}, {
   3.608584840046875*^9, 3.608584864171875*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"htwo", "[", 
    RowBox[{"j_", ",", "x_", ",", "phi_", ",", "M_", ",", "r_", ",", "L_"}], 
    "]"}], ":=", " ", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "*", 
      RowBox[{"Cos", "[", 
       RowBox[{
        SubscriptBox["theta", "1"], "[", "\[Theta]", "]"}], "]"}], "*", 
      SqrtBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}]], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Gamma]", "2"]}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], ")"}], "2"]}], "]"}], "*", 
      RowBox[{"dLess", "[", 
       RowBox[{"\[Theta]", ",", "M", ",", "j"}], "]"}], "*", 
      RowBox[{"T", "[", "\[Theta]", "]"}], "*", 
      RowBox[{"Funcaotwo", "[", 
       RowBox[{"\[Theta]", ",", "y", ",", "phi", ",", "M", ",", "r"}], "]"}], 
      "*", 
      RowBox[{"Exp", "[", 
       RowBox[{"I", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"x", ",", "\[Theta]", ",", "r", ",", "L"}], "]"}]}], " ", 
       "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", 
       SubscriptBox["\[Theta]", "o"]}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", "  ", "GaussKronrod"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "4"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "10"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4135398270625*^9, 3.413539827296875*^9}, {
   3.413541330859375*^9, 3.41354133571875*^9}, {3.413541984921875*^9, 
   3.41354198746875*^9}, {3.413542371796875*^9, 3.41354237290625*^9}, 
   3.413557846*^9, 3.41849667425*^9, 3.418498114015625*^9, 
   3.418498161359375*^9, {3.41909162753125*^9, 3.419091627640625*^9}, {
   3.41961570953125*^9, 3.419615709625*^9}, {3.606679543515625*^9, 
   3.606679543515625*^9}, 3.606679640421875*^9, {3.60667969740625*^9, 
   3.60667969740625*^9}, {3.608584840046875*^9, 3.608584864171875*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"GMoreone", "[", 
     RowBox[{"j_", ",", "x_", ",", "phi_", ",", "M_", ",", "r_", ",", "L_"}], 
     "]"}], ":=", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "*", 
       RowBox[{"Sin", "[", 
        RowBox[{
         SubscriptBox["theta", "1"], "[", "\[Theta]", "]"}], "]"}], "*", 
       SqrtBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}]], "*", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Gamma]", "2"]}], "*", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}], ")"}], "2"]}], "]"}], "*", 
       RowBox[{"dMore", "[", 
        RowBox[{"\[Theta]", ",", 
         RowBox[{"M", "+", "1"}], ",", "j"}], "]"}], "*", 
       RowBox[{"T", "[", "\[Theta]", "]"}], "*", 
       RowBox[{"Funcaoone", "[", 
        RowBox[{"\[Theta]", ",", "y", ",", "phi", ",", "M", ",", "r"}], "]"}],
        "*", 
       RowBox[{"Exp", "[", 
        RowBox[{"I", " ", 
         RowBox[{"psi", "[", 
          RowBox[{"x", ",", "\[Theta]", ",", "r", ",", "L"}], "]"}]}], " ", 
        "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "0", ",", 
        SubscriptBox["\[Theta]", "o"]}], "}"}], ",", 
      RowBox[{"Method", "\[Rule]", "  ", "GaussKronrod"}], ",", 
      RowBox[{"AccuracyGoal", "\[Rule]", "4"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "10"}]}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.416599605125*^9, 3.41659961315625*^9}, 
   3.416930695015625*^9, {3.416946593640625*^9, 3.416946598125*^9}, {
   3.417186610859375*^9, 3.4171866124375*^9}, {3.417189488765625*^9, 
   3.417189489703125*^9}, 3.41849667921875*^9, 3.41849815853125*^9, {
   3.41909166590625*^9, 3.419091665984375*^9}, {3.41961571309375*^9, 
   3.419615713171875*^9}, {3.606679543515625*^9, 3.606679543515625*^9}, {
   3.606679604515625*^9, 3.6066796281875*^9}, {3.6085848400625*^9, 
   3.6085848641875*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GMoretwo", "[", 
    RowBox[{"j_", ",", "x_", ",", "phi_", ",", "M_", ",", "r_", ",", "L_"}], 
    "]"}], ":=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "*", 
      RowBox[{"Sin", "[", 
       RowBox[{
        SubscriptBox["theta", "1"], "[", "\[Theta]", "]"}], "]"}], "*", 
      SqrtBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}]], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Gamma]", "2"]}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], ")"}], "2"]}], "]"}], "*", 
      RowBox[{"dLess", "[", 
       RowBox[{"\[Theta]", ",", 
        RowBox[{"M", "+", "1"}], ",", "j"}], "]"}], "*", 
      RowBox[{"T", "[", "\[Theta]", "]"}], "*", 
      RowBox[{"Funcaotwo", "[", 
       RowBox[{"\[Theta]", ",", "y", ",", "phi", ",", "M", ",", "r"}], "]"}], 
      "*", 
      RowBox[{"Exp", "[", 
       RowBox[{"I", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"x", ",", "\[Theta]", ",", "r", ",", "L"}], "]"}]}], " ", 
       "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", 
       SubscriptBox["\[Theta]", "o"]}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", "  ", "GaussKronrod"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "4"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "10"}]}], "]"}]}], 
  "\n"}]], "Input",
 CellChangeTimes->{{3.41659961471875*^9, 3.416599625234375*^9}, 
   3.416930702203125*^9, {3.416946602015625*^9, 3.416946604078125*^9}, {
   3.41718661865625*^9, 3.41718662025*^9}, {3.417189493453125*^9, 
   3.4171894944375*^9}, {3.41849668415625*^9, 3.418496684296875*^9}, 
   3.418498118984375*^9, {3.419091630796875*^9, 3.419091630890625*^9}, {
   3.41961571659375*^9, 3.41961571675*^9}, {3.606679543515625*^9, 
   3.60667954353125*^9}, 3.60667960453125*^9, 3.6066796404375*^9, {
   3.60667969740625*^9, 3.606679697421875*^9}, {3.6085848400625*^9, 
   3.6085848641875*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"GLessone", "[", 
    RowBox[{"j_", ",", "x_", ",", "phi_", ",", "M_", ",", "r_", ",", "L_"}], 
    "]"}], ":=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "*", 
      RowBox[{"Sin", "[", 
       RowBox[{
        SubscriptBox["theta", "1"], "[", "\[Theta]", "]"}], "]"}], "*", 
      SqrtBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}]], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Gamma]", "2"]}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], ")"}], "2"]}], "]"}], "*", 
      RowBox[{"dMore", "[", 
       RowBox[{"\[Theta]", ",", 
        RowBox[{"M", "-", "1"}], ",", "j"}], "]"}], "*", 
      RowBox[{"T", "[", "\[Theta]", "]"}], "*", 
      RowBox[{"Funcaoone", "[", 
       RowBox[{"\[Theta]", ",", "y", ",", "phi", ",", "M", ",", "r"}], "]"}], 
      "*", 
      RowBox[{"Exp", "[", 
       RowBox[{"I", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"x", ",", "\[Theta]", ",", "r", ",", "L"}], "]"}]}], " ", 
       "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", 
       SubscriptBox["\[Theta]", "o"]}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", "  ", "GaussKronrod"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "4"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "10"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.416599626390625*^9, 3.41659963296875*^9}, 
   3.416930714234375*^9, {3.4169466083125*^9, 3.416946612171875*^9}, {
   3.417186624265625*^9, 3.417186625671875*^9}, {3.41718949821875*^9, 
   3.41718949921875*^9}, 3.41849668859375*^9, 3.41849812140625*^9, {
   3.41909168140625*^9, 3.4190916815*^9}, {3.419615718984375*^9, 
   3.419615719125*^9}, {3.60667954353125*^9, 3.60667954353125*^9}, {
   3.60667960453125*^9, 3.6066796404375*^9}, {3.6085848400625*^9, 
   3.6085848641875*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"GLesstwo", "[", 
    RowBox[{"j_", ",", "x_", ",", "phi_", ",", "M_", ",", "r_", ",", "L_"}], 
    "]"}], ":=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "*", 
      RowBox[{"Sin", "[", 
       RowBox[{
        SubscriptBox["theta", "1"], "[", "\[Theta]", "]"}], "]"}], "*", 
      SqrtBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}]], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Gamma]", "2"]}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], ")"}], "2"]}], "]"}], "*", 
      RowBox[{"dLess", "[", 
       RowBox[{"\[Theta]", ",", 
        RowBox[{"M", "-", "1"}], ",", "j"}], "]"}], "*", 
      RowBox[{"T", "[", "\[Theta]", "]"}], "*", 
      RowBox[{"Funcaotwo", "[", 
       RowBox[{"\[Theta]", ",", "y", ",", "phi", ",", "M", ",", "r"}], "]"}], 
      "*", 
      RowBox[{"Exp", "[", 
       RowBox[{"I", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"x", ",", "\[Theta]", ",", "r", ",", "L"}], "]"}]}], " ", 
       "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", 
       SubscriptBox["\[Theta]", "o"]}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", "  ", "GaussKronrod"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "4"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "10"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.416599634640625*^9, 3.416599635375*^9}, 
   3.416930720078125*^9, {3.416946616296875*^9, 3.4169466196875*^9}, {
   3.41718663009375*^9, 3.41718663153125*^9}, {3.417189502265625*^9, 
   3.417189504703125*^9}, {3.418496692640625*^9, 3.41849669278125*^9}, 
   3.4184981244375*^9, {3.419091633734375*^9, 3.41909163384375*^9}, {
   3.419615748859375*^9, 3.419615748984375*^9}, {3.60667954353125*^9, 
   3.60667954353125*^9}, {3.6066796404375*^9, 3.6066796404375*^9}, {
   3.606679697421875*^9, 3.606679697421875*^9}, {3.6085848400625*^9, 
   3.6085848641875*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Gssdone", "[", 
    RowBox[{"j_", ",", "x_", ",", "phi_", ",", "M_", ",", "r_", ",", "L_"}], 
    "]"}], ":=", " ", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Sin", "[", 
         RowBox[{
          SubscriptBox["theta", "1"], "[", "\[Theta]", "]"}], "]"}], ")"}], 
       "^", "2"}], "*", 
      SqrtBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}]], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Gamma]", "2"]}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], ")"}], "2"]}], "]"}], "*", 
      RowBox[{"dMore", "[", 
       RowBox[{"\[Theta]", ",", "M", ",", "j"}], "]"}], "*", 
      RowBox[{"T", "[", "\[Theta]", "]"}], "*", 
      RowBox[{"Funcaoone", "[", 
       RowBox[{"\[Theta]", ",", "y", ",", "phi", ",", "M", ",", "r"}], "]"}], 
      "*", 
      RowBox[{"Exp", "[", 
       RowBox[{"I", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"x", ",", "\[Theta]", ",", "r", ",", "L"}], "]"}]}], " ", 
       "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", 
       SubscriptBox["\[Theta]", "o"]}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", "  ", "GaussKronrod"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "4"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "10"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.41694059828125*^9, 3.416940631171875*^9}, {
   3.416940679765625*^9, 3.416940681421875*^9}, {3.4169407460625*^9, 
   3.41694074675*^9}, {3.41694113221875*^9, 3.416941132640625*^9}, {
   3.416941339671875*^9, 3.41694133984375*^9}, {3.41694662571875*^9, 
   3.416946627125*^9}, {3.41718950928125*^9, 3.41718951025*^9}, 
   3.418496696921875*^9, 3.4184981275625*^9, {3.419091637078125*^9, 
   3.419091637203125*^9}, {3.419615721328125*^9, 3.41961572146875*^9}, {
   3.606679543546875*^9, 3.606679543546875*^9}, {3.60667960453125*^9, 
   3.6066796281875*^9}, {3.6085848400625*^9, 3.6085848641875*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Gssdtwo", "[", 
    RowBox[{"j_", ",", "x_", ",", "phi_", ",", "M_", ",", "r_", ",", "L_"}], 
    "]"}], ":=", " ", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Sin", "[", 
         RowBox[{
          SubscriptBox["theta", "1"], "[", "\[Theta]", "]"}], "]"}], ")"}], 
       "^", "2"}], "*", 
      SqrtBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}]], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Gamma]", "2"]}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], ")"}], "2"]}], "]"}], "*", 
      RowBox[{"dLess", "[", 
       RowBox[{"\[Theta]", ",", "M", ",", "j"}], "]"}], "*", 
      RowBox[{"T", "[", "\[Theta]", "]"}], "*", 
      RowBox[{"Funcaoone", "[", 
       RowBox[{"\[Theta]", ",", "y", ",", "phi", ",", "M", ",", "r"}], "]"}], 
      "*", 
      RowBox[{"Exp", "[", 
       RowBox[{"I", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"x", ",", "\[Theta]", ",", "r", ",", "L"}], "]"}]}], " ", 
       "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", 
       SubscriptBox["\[Theta]", "o"]}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", "  ", "GaussKronrod"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "4"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "10"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.41694075278125*^9, 3.416940762984375*^9}, {
   3.41694113509375*^9, 3.416941135515625*^9}, {3.41694134803125*^9, 
   3.4169413481875*^9}, {3.416946630953125*^9, 3.416946632484375*^9}, {
   3.417189514125*^9, 3.417189515109375*^9}, 3.418496701953125*^9, 
   3.41849813075*^9, {3.419091658734375*^9, 3.4190916588125*^9}, {
   3.419615725140625*^9, 3.41961572528125*^9}, {3.606679543546875*^9, 
   3.606679543546875*^9}, {3.6066796281875*^9, 3.6066796404375*^9}, 
   3.606679697421875*^9, {3.608584840078125*^9, 3.608584864203125*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Gssqone", "[", 
    RowBox[{"j_", ",", "x_", ",", "phi_", ",", "M_", ",", "r_", ",", "L_"}], 
    "]"}], ":=", " ", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Sin", "[", 
         RowBox[{
          SubscriptBox["theta", "1"], "[", "\[Theta]", "]"}], "]"}], ")"}], 
       "^", "2"}], "*", 
      SqrtBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}]], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Gamma]", "2"]}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], ")"}], "2"]}], "]"}], "*", 
      RowBox[{"dMore", "[", 
       RowBox[{"\[Theta]", ",", "M", ",", "j"}], "]"}], "*", 
      RowBox[{"T", "[", "\[Theta]", "]"}], "*", 
      RowBox[{"Funcaotwo", "[", 
       RowBox[{"\[Theta]", ",", "y", ",", "phi", ",", "M", ",", "r"}], "]"}], 
      "*", 
      RowBox[{"Exp", "[", 
       RowBox[{"I", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"x", ",", "\[Theta]", ",", "r", ",", "L"}], "]"}]}], " ", 
       "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", 
       SubscriptBox["\[Theta]", "o"]}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", "  ", "GaussKronrod"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "4"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "10"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.416940835203125*^9, 3.41694084734375*^9}, {
   3.416940927640625*^9, 3.4169409290625*^9}, {3.4169409953125*^9, 
   3.4169409955625*^9}, {3.41694113796875*^9, 3.416941138390625*^9}, {
   3.416941362234375*^9, 3.416941366640625*^9}, {3.416946636265625*^9, 
   3.4169466374375*^9}, {3.41718951765625*^9, 3.417189518609375*^9}, 
   3.418496705578125*^9, 3.41849813459375*^9, {3.419091639875*^9, 
   3.41909163996875*^9}, {3.419615728234375*^9, 3.419615728359375*^9}, {
   3.6066795435625*^9, 3.6066795435625*^9}, {3.60667960453125*^9, 
   3.606679628203125*^9}, 3.606679697421875*^9, {3.608584840078125*^9, 
   3.608584864203125*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Gssqtwo", "[", 
    RowBox[{"j_", ",", "x_", ",", "phi_", ",", "M_", ",", "r_", ",", "L_"}], 
    "]"}], ":=", " ", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Sin", "[", 
         RowBox[{
          SubscriptBox["theta", "1"], "[", "\[Theta]", "]"}], "]"}], ")"}], 
       "^", "2"}], "*", 
      SqrtBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}]], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Gamma]", "2"]}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], ")"}], "2"]}], "]"}], "*", 
      RowBox[{"dLess", "[", 
       RowBox[{"\[Theta]", ",", "M", ",", "j"}], "]"}], "*", 
      RowBox[{"T", "[", "\[Theta]", "]"}], "*", 
      RowBox[{"Funcaotwo", "[", 
       RowBox[{"\[Theta]", ",", "y", ",", "phi", ",", "M", ",", "r"}], "]"}], 
      "*", 
      RowBox[{"Exp", "[", 
       RowBox[{"I", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"x", ",", "\[Theta]", ",", "r", ",", "L"}], "]"}]}], " ", 
       "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", 
       SubscriptBox["\[Theta]", "o"]}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", "  ", "GaussKronrod"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "4"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "10"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.416941002*^9, 3.416941036890625*^9}, {
   3.41694114153125*^9, 3.4169411419375*^9}, {3.41694137575*^9, 
   3.416941375921875*^9}, {3.41694206240625*^9, 3.41694206309375*^9}, {
   3.41694664128125*^9, 3.416946642453125*^9}, {3.4171895225625*^9, 
   3.417189524234375*^9}, 3.418496709609375*^9, 3.418498138125*^9, {
   3.419091643125*^9, 3.41909164321875*^9}, {3.419615731875*^9, 
   3.419615731984375*^9}, {3.6066795435625*^9, 3.6066795435625*^9}, 
   3.6066796404375*^9, {3.606679697421875*^9, 3.606679697421875*^9}, {
   3.608584840078125*^9, 3.608584864203125*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Gsstone", "[", 
    RowBox[{"j_", ",", "x_", ",", "phi_", ",", "M_", ",", "r_", ",", "L_"}], 
    "]"}], ":=", " ", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Sin", "[", 
         RowBox[{
          SubscriptBox["theta", "1"], "[", "\[Theta]", "]"}], "]"}], ")"}], 
       "^", "2"}], "*", 
      SqrtBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}]], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Gamma]", "2"]}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], ")"}], "2"]}], "]"}], "*", 
      RowBox[{"dMore", "[", 
       RowBox[{"\[Theta]", ",", "M", ",", "j"}], "]"}], "*", 
      RowBox[{"T", "[", "\[Theta]", "]"}], "*", 
      RowBox[{"Funcaoone", "[", 
       RowBox[{"\[Theta]", ",", "y", ",", "phi", ",", 
        RowBox[{"M", "-", "2"}], ",", "r"}], "]"}], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{"I", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"x", ",", "\[Theta]", ",", "r", ",", "L"}], "]"}]}], " ", 
       "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", 
       SubscriptBox["\[Theta]", "o"]}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", "  ", "GaussKronrod"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "4"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "10"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.416941069515625*^9, 3.416941086921875*^9}, {
   3.416941145125*^9, 3.41694114553125*^9}, {3.416941392796875*^9, 
   3.416941393421875*^9}, {3.416946647078125*^9, 3.4169466515625*^9}, {
   3.417189528703125*^9, 3.417189529875*^9}, 3.418496715515625*^9, {
   3.4184981408125*^9, 3.418498148609375*^9}, {3.419091646015625*^9, 
   3.41909164609375*^9}, {3.41961573525*^9, 3.419615735390625*^9}, {
   3.6066795435625*^9, 3.606679543578125*^9}, {3.60667960453125*^9, 
   3.606679628203125*^9}, {3.608584840078125*^9, 3.608584864203125*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Gssttwo", "[", 
    RowBox[{"j_", ",", "x_", ",", "phi_", ",", "M_", ",", "r_", ",", "L_"}], 
    "]"}], ":=", " ", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Sin", "[", 
         RowBox[{
          SubscriptBox["theta", "1"], "[", "\[Theta]", "]"}], "]"}], ")"}], 
       "^", "2"}], "*", 
      SqrtBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}]], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Gamma]", "2"]}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], ")"}], "2"]}], "]"}], "*", 
      RowBox[{"dLess", "[", 
       RowBox[{"\[Theta]", ",", "M", ",", "j"}], "]"}], "*", 
      RowBox[{"T", "[", "\[Theta]", "]"}], "*", 
      RowBox[{"Funcaotwo", "[", 
       RowBox[{"\[Theta]", ",", "y", ",", "phi", ",", 
        RowBox[{"M", "+", "2"}], ",", "r"}], "]"}], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{"I", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"x", ",", "\[Theta]", ",", "r", ",", "L"}], "]"}]}], " ", 
       "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", 
       SubscriptBox["\[Theta]", "o"]}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", "  ", "GaussKronrod"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "4"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "10"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.416941158703125*^9, 3.416941172734375*^9}, {
   3.416941444890625*^9, 3.416941449890625*^9}, {3.41694665496875*^9, 
   3.41694666053125*^9}, {3.41718953346875*^9, 3.417189534484375*^9}, 
   3.418496721015625*^9, 3.418498146734375*^9, {3.41909164978125*^9, 
   3.419091649875*^9}, {3.419615738015625*^9, 3.419615738125*^9}, {
   3.606679543578125*^9, 3.606679543578125*^9}, 3.6066796404375*^9, {
   3.6066796974375*^9, 3.6066796974375*^9}, {3.608584840078125*^9, 
   3.608584864203125*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "-", "Axial"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], " ", "component", " ", "of", " ", "the", " ", "efficiency", " ", "factor",
    " ", "used", " ", "to", " ", "calculate", " ", "the", " ", "axial", " ", 
   "equilibrium", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"position", "--"}], "--"}], "--"}], "--"}], "--"}], 
         "--"}], "--"}], "--"}], "--"}], "--"}], "--"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.53850043071875*^9, 3.538500440328125*^9}, 
   3.538500475046875*^9, {3.53850064059375*^9, 3.538500701859375*^9}, {
   3.53850168253125*^9, 3.53850168446875*^9}, 3.606667774046875*^9, 
   3.606675600109375*^9, {3.608540602174041*^9, 3.608540612158083*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Sumonecircular", "[", 
    RowBox[{"j_", ",", "x_", ",", "phi_", ",", "r_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    SubsuperscriptBox["\[Sum]", 
     RowBox[{"M", "=", 
      RowBox[{"-", "j"}]}], "j"], 
    RowBox[{"Re", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"Sqrt", "[", 
         RowBox[{"j", 
          RowBox[{"(", 
           RowBox[{"j", "+", "2"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"j", "+", "M", "+", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"j", "-", "M", "+", "1"}], ")"}]}], "]"}], 
        RowBox[{"j", "+", "1"}]], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"an", "[", 
           RowBox[{"j", ",", "r"}], "]"}], "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"an", "[", 
            RowBox[{
             RowBox[{"j", "+", "1"}], ",", "r"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"bn", "[", 
           RowBox[{"j", ",", "r"}], "]"}], "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"bn", "[", 
            RowBox[{
             RowBox[{"j", "+", "1"}], ",", "r"}], "]"}], "]"}]}]}], ")"}], 
       "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Gone", "[", 
           RowBox[{"j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
           "]"}], "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"Gone", "[", 
            RowBox[{
             RowBox[{"j", "+", "1"}], ",", "x", ",", "phi", ",", "M", ",", 
             "r", ",", "L"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Gtwo", "[", 
           RowBox[{"j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
           "]"}], "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"Gtwo", "[", 
            RowBox[{
             RowBox[{"j", "+", "1"}], ",", "x", ",", "phi", ",", "M", ",", 
             "r", ",", "L"}], "]"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"2", "j"}], "+", "1"}], 
        RowBox[{"j", 
         RowBox[{"(", 
          RowBox[{"j", "+", "1"}], ")"}]}]], "*", "M", "*", 
       RowBox[{"an", "[", 
        RowBox[{"j", ",", "r"}], "]"}], "*", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"bn", "[", 
         RowBox[{"j", ",", "r"}], "]"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Gone", "[", 
           RowBox[{"j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
           "]"}], "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"Gone", "[", 
            RowBox[{"j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}],
             "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"Gtwo", "[", 
           RowBox[{"j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
           "]"}], "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"Gtwo", "[", 
            RowBox[{"j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}],
             "]"}], "]"}]}]}], ")"}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.42601545565625*^9, 3.4260154719375*^9}, {
   3.486425643075466*^9, 3.486425721530466*^9}, {3.486425783772966*^9, 
   3.4864258005104656`*^9}, {3.4864545624990625`*^9, 
   3.4864545629140625`*^9}, {3.606679543578125*^9, 3.606679543625*^9}, {
   3.606679628203125*^9, 3.60667962821875*^9}, {3.6066796974375*^9, 
   3.606679697453125*^9}, 3.6066804453125*^9, {3.60858484009375*^9, 
   3.608584864234375*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Sumonecross", "[", 
    RowBox[{"j_", ",", "x_", ",", "phi_", ",", "r_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    SubsuperscriptBox["\[Sum]", 
     RowBox[{"M", "=", 
      RowBox[{"-", "j"}], " "}], "j"], 
    RowBox[{"Re", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"Sqrt", "[", 
         RowBox[{"j", 
          RowBox[{"(", 
           RowBox[{"j", "+", "2"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"j", "+", "M", "+", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"j", "-", "M", "+", "1"}], ")"}]}], "]"}], 
        RowBox[{"j", "+", "1"}]], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"an", "[", 
           RowBox[{"j", ",", "r"}], "]"}], "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"an", "[", 
            RowBox[{
             RowBox[{"j", "+", "1"}], ",", "r"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"bn", "[", 
           RowBox[{"j", ",", "r"}], "]"}], "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"bn", "[", 
            RowBox[{
             RowBox[{"j", "+", "1"}], ",", "r"}], "]"}], "]"}]}]}], ")"}], 
       "*", "\[IndentingNewLine]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Gone", "[", 
           RowBox[{"j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
           "]"}], "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"Gtwo", "[", 
            RowBox[{
             RowBox[{"j", "+", "1"}], ",", "x", ",", "phi", ",", "M", ",", 
             "r", ",", "L"}], "]"}], "]"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", " ", "2", "*", "phi"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Gtwo", "[", 
           RowBox[{"j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
           "]"}], "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"Gone", "[", 
            RowBox[{
             RowBox[{"j", "+", "1"}], ",", "x", ",", "phi", ",", "M", ",", 
             "r", ",", "L"}], "]"}], "]"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "2", "*", "phi"}], "]"}]}]}], ")"}]}], 
      "-", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"2", "j"}], "+", "1"}], 
        RowBox[{"j", 
         RowBox[{"(", 
          RowBox[{"j", "+", "1"}], ")"}]}]], "*", "M", "*", 
       RowBox[{"an", "[", 
        RowBox[{"j", ",", "r"}], "]"}], "*", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"bn", "[", 
         RowBox[{"j", ",", "r"}], "]"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Gone", "[", 
           RowBox[{"j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
           "]"}], "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"Gtwo", "[", 
            RowBox[{"j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}],
             "]"}], "]"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", " ", "2", "*", "phi"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"Gtwo", "[", 
           RowBox[{"j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
           "]"}], "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"Gone", "[", 
            RowBox[{"j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}],
             "]"}], "]"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "2", "*", "phi"}], "]"}]}]}], ")"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4260154731875*^9, 3.426015484953125*^9}, {
   3.4864257273804655`*^9, 3.486425733217966*^9}, {3.4864258168904657`*^9, 
   3.4864258339829655`*^9}, {3.4864258963704658`*^9, 
   3.4864259572554655`*^9}, {3.606679543625*^9, 3.606679543671875*^9}, {
   3.60667962821875*^9, 3.606679628234375*^9}, {3.606679697453125*^9, 
   3.606679697453125*^9}, 3.606680466953125*^9, {3.60858484009375*^9, 
   3.6085848644375*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Qsz", "[", 
    RowBox[{"x_", ",", "phi_", ",", "r_", ",", "L_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", "*", 
        SuperscriptBox["\[Gamma]", "2"]}], 
       RowBox[{"A", "*", 
        SubscriptBox["N", 
         RowBox[{"a", " "}]]}]]}], "*", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"j", "=", "1"}], 
       RowBox[{"LastTerm", "[", "r", "]"}]], 
      RowBox[{"Sumonecircular", "[", 
       RowBox[{"j", ",", "x", ",", "phi", ",", "r", ",", "L"}], "]"}]}]}], 
    "+", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", "*", 
        SuperscriptBox["\[Gamma]", "2"]}], 
       RowBox[{"A", "*", 
        SubscriptBox["N", 
         RowBox[{"a", " "}]]}]]}], "*", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"j", "=", "1"}], 
       RowBox[{"LastTerm", "[", "r", "]"}]], 
      RowBox[{"Sumonecross", "[", 
       RowBox[{"j", ",", "x", ",", "phi", ",", "r", ",", "L"}], 
       "]"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.426015486171875*^9, 3.426015499359375*^9}, {
  3.486425844137966*^9, 3.486425874270466*^9}, {3.606679543671875*^9, 
  3.6066795436875*^9}, {3.606679628234375*^9, 3.606679628234375*^9}, {
  3.6066804453125*^9, 3.60668046696875*^9}, {3.60858484009375*^9, 
  3.6085848644375*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Sumonezecircular", "[", 
     RowBox[{"j_", ",", "x_", ",", "phi_", ",", "r_", ",", "L_"}], "]"}], " ",
     ":=", " ", 
    RowBox[{
     SubsuperscriptBox["\[Sum]", 
      RowBox[{"M", "=", 
       RowBox[{"-", "j"}]}], "j"], 
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "j"}], "+", "1"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"an", "[", 
          RowBox[{"j", ",", "r"}], "]"}], "+", 
         RowBox[{"bn", "[", 
          RowBox[{"j", ",", "r"}], "]"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Gone", "[", 
           RowBox[{"j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
           "]"}], "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"hone", "[", 
            RowBox[{"j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}],
             "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Gtwo", "[", 
           RowBox[{"j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
           "]"}], "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"htwo", "[", 
            RowBox[{"j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}],
             "]"}], "]"}]}]}], ")"}]}], "]"}]}]}], "\n"}]}]], "Input",
 CellChangeTimes->{{3.426015500515625*^9, 3.42601551040625*^9}, {
   3.4864260173579655`*^9, 3.4864260571604657`*^9}, {3.6066795436875*^9, 
   3.6066795436875*^9}, {3.606679628234375*^9, 3.60667962825*^9}, {
   3.60667969746875*^9, 3.60667969746875*^9}, 3.606680510703125*^9, {
   3.60858484009375*^9, 3.608584864609375*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Sumonezecross", "[", 
    RowBox[{"j_", ",", "x_", ",", "phi_", ",", "r_", ",", "L_"}], "]"}], ":=",
    " ", 
   RowBox[{
    SubsuperscriptBox["\[Sum]", 
     RowBox[{"M", "=", 
      RowBox[{"-", "j"}]}], "j"], 
    RowBox[{"Re", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "j"}], "+", "1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"an", "[", 
         RowBox[{"j", ",", "r"}], "]"}], "-", 
        RowBox[{"bn", "[", 
         RowBox[{"j", ",", "r"}], "]"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "2", "*", "phi"}], "]"}], "*", 
         RowBox[{"Gtwo", "[", 
          RowBox[{"j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
          "]"}], "*", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"hone", "[", 
           RowBox[{"j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
           "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "2", "*", "phi"}], "]"}], "*", 
         RowBox[{"Gone", "[", 
          RowBox[{"j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
          "]"}], "*", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"htwo", "[", 
           RowBox[{"j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
           "]"}], "]"}]}]}], ")"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.42601551184375*^9, 3.426015521734375*^9}, {
   3.4864260694254656`*^9, 3.4864261166979656`*^9}, {3.606679543703125*^9, 
   3.606679543890625*^9}, {3.60667962825*^9, 3.60667962825*^9}, {
   3.60667969746875*^9, 3.60667969746875*^9}, 3.60668054140625*^9, {
   3.608584840109375*^9, 3.608584864625*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Qez", "[", 
    RowBox[{"x_", ",", "phi_", ",", "r_", ",", "L_"}], "]"}], " ", ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"2", "*", 
       SuperscriptBox["\[Gamma]", "2"]}], 
      RowBox[{"A", "*", 
       SubscriptBox["N", 
        RowBox[{"a", " "}]]}]], " ", "*", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"j", "=", "1"}], 
       RowBox[{"LastTerm", "[", "r", "]"}]], 
      RowBox[{"Sumonezecircular", "[", 
       RowBox[{"j", ",", "x", ",", "phi", ",", "r", ",", "L"}], "]"}]}]}], 
    "+", 
    RowBox[{
     FractionBox[
      RowBox[{"2", "*", 
       SuperscriptBox["\[Gamma]", "2"]}], 
      RowBox[{"A", "*", 
       SubscriptBox["N", 
        RowBox[{"a", " "}]]}]], " ", "*", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"j", "=", "1"}], 
       RowBox[{"LastTerm", "[", "r", "]"}]], 
      RowBox[{"Sumonezecross", "[", 
       RowBox[{"j", ",", "x", ",", "phi", ",", "r", ",", "L"}], 
       "]"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.42601552271875*^9, 3.42601552390625*^9}, {
   3.4864261277429657`*^9, 3.486426158762966*^9}, {3.606679543890625*^9, 
   3.60667954390625*^9}, {3.60667962825*^9, 3.60667962825*^9}, 
   3.60668051071875*^9, 3.60668054140625*^9, {3.608584840109375*^9, 
   3.608584864625*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"-", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"-", "Equations"}]}]}]}]}]}]}]}]}]}], " ", "employed", 
   " ", "to", " ", "calculate", " ", "the", " ", "transverse", " ", "trap", 
   " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"stiffness", "--"}], "--"}], "--"}], "--"}], 
                    "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
                    "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
                    "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
                    "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
               "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}],
        "--"}], "--"}], "--"}], "--"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.538500710796875*^9, 3.538500717140625*^9}, {
  3.5385008035*^9, 3.53850083290625*^9}, {3.60854058055799*^9, 
  3.6085405836950502`*^9}, {3.608544701359568*^9, 3.60854471503609*^9}, {
  3.6086272701419287`*^9, 3.608627274229907*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"TrapStiffnessone", "[", 
    RowBox[{"j_", ",", "x_", ",", "phi_", ",", "r_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    SubsuperscriptBox["\[Sum]", 
     RowBox[{"M", "=", 
      RowBox[{"-", "j"}]}], "j"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"Sqrt", "[", 
         RowBox[{"j", 
          RowBox[{"(", 
           RowBox[{"j", "+", "2"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"j", "+", "M", "+", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"j", "+", "M", "+", "2"}], ")"}]}], "]"}], 
        RowBox[{"j", "+", "1"}]], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"an", "[", 
           RowBox[{"j", ",", "r"}], "]"}], "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"an", "[", 
            RowBox[{
             RowBox[{"j", "+", "1"}], ",", "r"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"bn", "[", 
           RowBox[{"j", ",", "r"}], "]"}], "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"bn", "[", 
            RowBox[{
             RowBox[{"j", "+", "1"}], ",", "r"}], "]"}], "]"}]}]}], ")"}], 
       "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"GMoreone", "[", 
             RowBox[{"j", ",", "x", ",", "phi", ",", 
              RowBox[{"M", "-", "1"}], ",", "r", ",", "L"}], "]"}], "-", 
            RowBox[{"GLessone", "[", 
             RowBox[{"j", ",", "x", ",", "phi", ",", 
              RowBox[{"M", "+", "1"}], ",", "r", ",", "L"}], "]"}]}], ")"}], 
          "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"Gone", "[", 
            RowBox[{
             RowBox[{"j", "+", "1"}], ",", "x", ",", "phi", ",", 
             RowBox[{"M", "+", "1"}], ",", "r", ",", "L"}], "]"}], "]"}]}], 
         "+", 
         RowBox[{
          RowBox[{"Gone", "[", 
           RowBox[{"j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
           "]"}], "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{
            RowBox[{"GMoreone", "[", 
             RowBox[{
              RowBox[{"j", "+", "1"}], ",", "x", ",", "phi", ",", "M", ",", 
              "r", ",", "L"}], "]"}], "-", 
            RowBox[{"GLessone", "[", 
             RowBox[{
              RowBox[{"j", "+", "1"}], ",", "x", ",", "phi", ",", 
              RowBox[{"M", "+", "2"}], ",", "r", ",", "L"}], "]"}]}], "]"}]}],
          "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"GMoretwo", "[", 
             RowBox[{"j", ",", "x", ",", "phi", ",", 
              RowBox[{"M", "-", "1"}], ",", "r", ",", "L"}], "]"}], "-", 
            RowBox[{"GLesstwo", "[", 
             RowBox[{"j", ",", "x", ",", "phi", ",", 
              RowBox[{"M", "+", "1"}], ",", "r", ",", "L"}], "]"}]}], ")"}], 
          "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"Gtwo", "[", 
            RowBox[{
             RowBox[{"j", "+", "1"}], ",", "x", ",", "phi", ",", 
             RowBox[{"M", "+", "1"}], ",", "r", ",", "L"}], "]"}], "]"}]}], 
         "+", 
         RowBox[{
          RowBox[{"Gtwo", "[", 
           RowBox[{"j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
           "]"}], "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{
            RowBox[{"GMoretwo", "[", 
             RowBox[{
              RowBox[{"j", "+", "1"}], ",", "x", ",", "phi", ",", "M", ",", 
              "r", ",", "L"}], "]"}], "-", 
            RowBox[{"GLesstwo", "[", 
             RowBox[{
              RowBox[{"j", "+", "1"}], ",", "x", ",", "phi", ",", 
              RowBox[{"M", "+", "2"}], ",", "r", ",", "L"}], "]"}]}], "]"}]}],
          "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"GMoreone", "[", 
             RowBox[{"j", ",", "x", ",", "phi", ",", 
              RowBox[{
               RowBox[{"-", "M"}], "-", "1"}], ",", "r", ",", "L"}], "]"}], 
            "-", 
            RowBox[{"GLessone", "[", 
             RowBox[{"j", ",", "x", ",", "phi", ",", 
              RowBox[{
               RowBox[{"-", "M"}], "+", "1"}], ",", "r", ",", "L"}], "]"}]}], 
           ")"}], "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"Gone", "[", 
            RowBox[{
             RowBox[{"j", "+", "1"}], ",", "x", ",", "phi", ",", 
             RowBox[{
              RowBox[{"-", "M"}], "-", "1"}], ",", "r", ",", "L"}], "]"}], 
           "]"}]}], "+", 
         RowBox[{
          RowBox[{"Gone", "[", 
           RowBox[{"j", ",", "x", ",", "phi", ",", 
            RowBox[{"-", "M"}], ",", "r", ",", "L"}], "]"}], "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{
            RowBox[{"GMoreone", "[", 
             RowBox[{
              RowBox[{"j", "+", "1"}], ",", "x", ",", "phi", ",", 
              RowBox[{
               RowBox[{"-", "M"}], "-", "2"}], ",", "r", ",", "L"}], "]"}], 
            "-", 
            RowBox[{"GLessone", "[", 
             RowBox[{
              RowBox[{"j", "+", "1"}], ",", "x", ",", "phi", ",", 
              RowBox[{"-", "M"}], ",", "r", ",", "L"}], "]"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"GMoretwo", "[", 
             RowBox[{"j", ",", "x", ",", "phi", ",", 
              RowBox[{
               RowBox[{"-", "M"}], "-", "1"}], ",", "r", ",", "L"}], "]"}], 
            "-", 
            RowBox[{"GLesstwo", "[", 
             RowBox[{"j", ",", "x", ",", "phi", ",", 
              RowBox[{
               RowBox[{"-", "M"}], "+", "1"}], ",", "r", ",", "L"}], "]"}]}], 
           ")"}], "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"Gtwo", "[", 
            RowBox[{
             RowBox[{"j", "+", "1"}], ",", "x", ",", "phi", ",", 
             RowBox[{
              RowBox[{"-", "M"}], "-", "1"}], ",", "r", ",", "L"}], "]"}], 
           "]"}]}], "+", 
         RowBox[{
          RowBox[{"Gtwo", "[", 
           RowBox[{"j", ",", "x", ",", "phi", ",", 
            RowBox[{"-", "M"}], ",", "r", ",", "L"}], "]"}], "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{
            RowBox[{"GMoretwo", "[", 
             RowBox[{
              RowBox[{"j", "+", "1"}], ",", "x", ",", "phi", ",", 
              RowBox[{
               RowBox[{"-", "M"}], "-", "2"}], ",", "r", ",", "L"}], "]"}], 
            "-", 
            RowBox[{"GLesstwo", "[", 
             RowBox[{
              RowBox[{"j", "+", "1"}], ",", "x", ",", "phi", ",", 
              RowBox[{"-", "M"}], ",", "r", ",", "L"}], "]"}]}], "]"}]}]}], 
        ")"}]}], "+", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       FractionBox[
        RowBox[{"Sqrt", "[", 
         RowBox[{"j", 
          RowBox[{"(", 
           RowBox[{"j", "+", "2"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"j", "+", "M", "+", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"j", "+", "M", "+", "2"}], ")"}]}], "]"}], 
        RowBox[{"j", "+", "1"}]], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"an", "[", 
           RowBox[{"j", ",", "r"}], "]"}], "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"an", "[", 
            RowBox[{
             RowBox[{"j", "+", "1"}], ",", "r"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"bn", "[", 
           RowBox[{"j", ",", "r"}], "]"}], "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"bn", "[", 
            RowBox[{
             RowBox[{"j", "+", "1"}], ",", "r"}], "]"}], "]"}]}]}], ")"}], 
       "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"GMoreone", "[", 
                RowBox[{"j", ",", "x", ",", "phi", ",", 
                 RowBox[{"M", "-", "1"}], ",", "r", ",", "L"}], "]"}], "-", 
               RowBox[{"GLessone", "[", 
                RowBox[{"j", ",", "x", ",", "phi", ",", 
                 RowBox[{"M", "+", "1"}], ",", "r", ",", "L"}], "]"}]}], 
              ")"}], "*", 
             RowBox[{"Conjugate", "[", 
              RowBox[{"Gtwo", "[", 
               RowBox[{
                RowBox[{"j", "+", "1"}], ",", "x", ",", "phi", ",", 
                RowBox[{"M", "+", "1"}], ",", "r", ",", "L"}], "]"}], "]"}]}],
             "+", 
            RowBox[{
             RowBox[{"Gone", "[", 
              RowBox[{
              "j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
              "]"}], "*", 
             RowBox[{"Conjugate", "[", 
              RowBox[{
               RowBox[{"GMoretwo", "[", 
                RowBox[{
                 RowBox[{"j", "+", "1"}], ",", "x", ",", "phi", ",", "M", ",",
                  "r", ",", "L"}], "]"}], "-", 
               RowBox[{"GLesstwo", "[", 
                RowBox[{
                 RowBox[{"j", "+", "1"}], ",", "x", ",", "phi", ",", 
                 RowBox[{"M", "+", "2"}], ",", "r", ",", "L"}], "]"}]}], 
              "]"}]}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", " ", "2", "*", "phi"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"GMoretwo", "[", 
                RowBox[{"j", ",", "x", ",", "phi", ",", 
                 RowBox[{"M", "-", "1"}], ",", "r", ",", "L"}], "]"}], "-", 
               RowBox[{"GLesstwo", "[", 
                RowBox[{"j", ",", "x", ",", "phi", ",", 
                 RowBox[{"M", "+", "1"}], ",", "r", ",", "L"}], "]"}]}], 
              ")"}], "*", 
             RowBox[{"Conjugate", "[", 
              RowBox[{"Gone", "[", 
               RowBox[{
                RowBox[{"j", "+", "1"}], ",", "x", ",", "phi", ",", 
                RowBox[{"M", "+", "1"}], ",", "r", ",", "L"}], "]"}], "]"}]}],
             "+", 
            RowBox[{
             RowBox[{"Gtwo", "[", 
              RowBox[{
              "j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
              "]"}], "*", 
             RowBox[{"Conjugate", "[", 
              RowBox[{
               RowBox[{"GMoreone", "[", 
                RowBox[{
                 RowBox[{"j", "+", "1"}], ",", "x", ",", "phi", ",", "M", ",",
                  "r", ",", "L"}], "]"}], "-", 
               RowBox[{"GLessone", "[", 
                RowBox[{
                 RowBox[{"j", "+", "1"}], ",", "x", ",", "phi", ",", 
                 RowBox[{"M", "+", "2"}], ",", "r", ",", "L"}], "]"}]}], 
              "]"}]}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "2", "*", "phi"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"GMoreone", "[", 
                RowBox[{"j", ",", "x", ",", "phi", ",", 
                 RowBox[{
                  RowBox[{"-", "M"}], "-", "1"}], ",", "r", ",", "L"}], "]"}],
                "-", 
               RowBox[{"GLessone", "[", 
                RowBox[{"j", ",", "x", ",", "phi", ",", 
                 RowBox[{
                  RowBox[{"-", "M"}], "+", "1"}], ",", "r", ",", "L"}], 
                "]"}]}], ")"}], "*", 
             RowBox[{"Conjugate", "[", 
              RowBox[{"Gtwo", "[", 
               RowBox[{
                RowBox[{"j", "+", "1"}], ",", "x", ",", "phi", ",", 
                RowBox[{
                 RowBox[{"-", "M"}], "-", "1"}], ",", "r", ",", "L"}], "]"}], 
              "]"}]}], "+", 
            RowBox[{
             RowBox[{"Gone", "[", 
              RowBox[{"j", ",", "x", ",", "phi", ",", 
               RowBox[{"-", "M"}], ",", "r", ",", "L"}], "]"}], "*", 
             RowBox[{"Conjugate", "[", 
              RowBox[{
               RowBox[{"GMoretwo", "[", 
                RowBox[{
                 RowBox[{"j", "+", "1"}], ",", "x", ",", "phi", ",", 
                 RowBox[{
                  RowBox[{"-", "M"}], "-", "2"}], ",", "r", ",", "L"}], "]"}],
                "-", 
               RowBox[{"GLesstwo", "[", 
                RowBox[{
                 RowBox[{"j", "+", "1"}], ",", "x", ",", "phi", ",", 
                 RowBox[{"-", "M"}], ",", "r", ",", "L"}], "]"}]}], "]"}]}]}],
            ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", " ", "2", "*", "phi"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"GMoretwo", "[", 
                RowBox[{"j", ",", "x", ",", "phi", ",", 
                 RowBox[{
                  RowBox[{"-", "M"}], "-", "1"}], ",", "r", ",", "L"}], "]"}],
                "-", 
               RowBox[{"GLesstwo", "[", 
                RowBox[{"j", ",", "x", ",", "phi", ",", 
                 RowBox[{
                  RowBox[{"-", "M"}], "+", "1"}], ",", "r", ",", "L"}], 
                "]"}]}], ")"}], "*", 
             RowBox[{"Conjugate", "[", 
              RowBox[{"Gone", "[", 
               RowBox[{
                RowBox[{"j", "+", "1"}], ",", "x", ",", "phi", ",", 
                RowBox[{
                 RowBox[{"-", "M"}], "-", "1"}], ",", "r", ",", "L"}], "]"}], 
              "]"}]}], "+", 
            RowBox[{
             RowBox[{"Gtwo", "[", 
              RowBox[{"j", ",", "x", ",", "phi", ",", 
               RowBox[{"-", "M"}], ",", "r", ",", "L"}], "]"}], "*", 
             RowBox[{"Conjugate", "[", 
              RowBox[{
               RowBox[{"GMoreone", "[", 
                RowBox[{
                 RowBox[{"j", "+", "1"}], ",", "x", ",", "phi", ",", 
                 RowBox[{
                  RowBox[{"-", "M"}], "-", "2"}], ",", "r", ",", "L"}], "]"}],
                "-", 
               RowBox[{"GLessone", "[", 
                RowBox[{
                 RowBox[{"j", "+", "1"}], ",", "x", ",", "phi", ",", 
                 RowBox[{"-", "M"}], ",", "r", ",", "L"}], "]"}]}], "]"}]}]}],
            ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "2", "*", "phi"}], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4169438659375*^9, 3.41694392084375*^9}, {
   3.416943980359375*^9, 3.416943987109375*^9}, {3.416944325828125*^9, 
   3.41694432615625*^9}, {3.416946311875*^9, 3.416946314390625*^9}, {
   3.41720195659375*^9, 3.41720196540625*^9}, {3.41720230503125*^9, 
   3.4172023120625*^9}, {3.41901568171875*^9, 3.419015698234375*^9}, {
   3.4190157990625*^9, 3.41901580259375*^9}, {3.60667954390625*^9, 
   3.606679544453125*^9}, {3.606679604546875*^9, 3.60667964059375*^9}, {
   3.606679697484375*^9, 3.606679697703125*^9}, 3.606680603828125*^9, {
   3.608584840109375*^9, 3.6085848655*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DelQrhoS1", "[", 
     RowBox[{"x_", ",", "phi_", ",", "r_", ",", "L_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     FractionBox[
      RowBox[{"2", "*", 
       SuperscriptBox["\[Gamma]", "2"], "*", 
       SubscriptBox["K", "3"], " "}], 
      RowBox[{"2", "*", "A"}]], "*", 
     RowBox[{"Im", "[", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"j", "=", "1"}], 
        RowBox[{"LastTerm", "[", "r", "]"}]], 
       RowBox[{"TrapStiffnessone", "[", 
        RowBox[{"j", ",", "x", ",", "phi", ",", "r", ",", "L"}], "]"}]}], 
      "]"}]}]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.416599314140625*^9, 3.4165993251875*^9}, 
   3.416599402390625*^9, 3.41659945734375*^9, {3.416599496828125*^9, 
   3.416599541828125*^9}, {3.41659967934375*^9, 3.416599973546875*^9}, {
   3.416600057265625*^9, 3.416600091640625*^9}, {3.416600127703125*^9, 
   3.416600140828125*^9}, {3.41660022959375*^9, 3.416600283328125*^9}, {
   3.416600321609375*^9, 3.41660033421875*^9}, {3.41660038128125*^9, 
   3.416600392765625*^9}, {3.4166005855625*^9, 3.41660065434375*^9}, {
   3.416600724703125*^9, 3.416600741359375*^9}, {3.416600794703125*^9, 
   3.416600929140625*^9}, {3.41660096846875*^9, 3.416600981921875*^9}, {
   3.4166010269375*^9, 3.41660125415625*^9}, {3.4166016339375*^9, 
   3.416601644078125*^9}, {3.41660169428125*^9, 3.41660171928125*^9}, {
   3.4166022068125*^9, 3.4166022073125*^9}, {3.416930757390625*^9, 
   3.41693103903125*^9}, {3.416943908484375*^9, 3.41694394059375*^9}, {
   3.41694399246875*^9, 3.416943992578125*^9}, {3.416944320625*^9, 
   3.4169443216875*^9}, {3.416946339734375*^9, 3.416946361625*^9}, {
   3.606679544453125*^9, 3.60667954446875*^9}, 3.6066796285*^9, 
   3.606680603859375*^9, {3.608584840125*^9, 3.608584865515625*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"TrapStiffnesstwo", "[", 
    RowBox[{"j_", ",", "x_", ",", "phi_", ",", "r_", ",", "L_"}], "]"}], ":=",
    " ", 
   RowBox[{
    SubsuperscriptBox["\[Sum]", 
     RowBox[{"M", "=", 
      RowBox[{"-", "j"}]}], "j"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"4", "*", 
         SuperscriptBox["\[Gamma]", "2"], "*", 
         SubscriptBox["K", "3"]}], 
        RowBox[{"2", "*", "A"}]], "*", 
       FractionBox[
        RowBox[{
         RowBox[{"2", "j"}], "+", "1"}], 
        RowBox[{"j", "*", 
         RowBox[{"(", 
          RowBox[{"j", "+", "1"}], ")"}]}]], "*", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"j", "-", "M"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"j", "+", "M", "+", "1"}], ")"}]}], "]"}], "*", 
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"an", "[", 
          RowBox[{"j", ",", "r"}], "]"}], "*", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"bn", "[", 
           RowBox[{"j", ",", "r"}], "]"}], "]"}]}], "]"}], "*", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"GMoretwo", "[", 
             RowBox[{"j", ",", "x", ",", "phi", ",", 
              RowBox[{"M", "-", "1"}], ",", "r", ",", "L"}], "]"}], "-", 
            RowBox[{"GLesstwo", "[", 
             RowBox[{"j", ",", "x", ",", "phi", ",", 
              RowBox[{"M", "+", "1"}], ",", "r", ",", "L"}], "]"}]}], ")"}], 
          "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"Gtwo", "[", 
            RowBox[{"j", ",", "x", ",", "phi", ",", 
             RowBox[{"M", "+", "1"}], ",", "r", ",", "L"}], "]"}], "]"}]}], 
         "+", 
         RowBox[{
          RowBox[{"Gtwo", "[", 
           RowBox[{"j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
           "]"}], "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{
            RowBox[{"GMoretwo", "[", 
             RowBox[{
             "j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], "]"}],
             "-", 
            RowBox[{"GLesstwo", "[", 
             RowBox[{"j", ",", "x", ",", "phi", ",", 
              RowBox[{"M", "+", "2"}], ",", "r", ",", "L"}], "]"}]}], "]"}]}],
          "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"GMoreone", "[", 
             RowBox[{"j", ",", "x", ",", "phi", ",", 
              RowBox[{"M", "-", "1"}], ",", "r", ",", "L"}], "]"}], "-", 
            RowBox[{"GLessone", "[", 
             RowBox[{"j", ",", "x", ",", "phi", ",", 
              RowBox[{"M", "+", "1"}], ",", "r", ",", "L"}], "]"}]}], ")"}], 
          "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"Gone", "[", 
            RowBox[{"j", ",", "x", ",", "phi", ",", 
             RowBox[{"M", "+", "1"}], ",", "r", ",", "L"}], "]"}], "]"}]}], 
         "-", 
         RowBox[{
          RowBox[{"Gone", "[", 
           RowBox[{"j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
           "]"}], "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{
            RowBox[{"GMoreone", "[", 
             RowBox[{
             "j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], "]"}],
             "-", 
            RowBox[{"GLessone", "[", 
             RowBox[{"j", ",", "x", ",", "phi", ",", 
              RowBox[{"M", "+", "2"}], ",", "r", ",", "L"}], "]"}]}], 
           "]"}]}]}], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"4", "*", 
         SuperscriptBox["\[Gamma]", "2"], "*", 
         SubscriptBox["K", "3"]}], 
        RowBox[{"2", "*", "A"}]], "*", 
       FractionBox[
        RowBox[{
         RowBox[{"2", "j"}], "+", "1"}], 
        RowBox[{"j", "*", 
         RowBox[{"(", 
          RowBox[{"j", "+", "1"}], ")"}]}]], "*", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"j", "-", "M"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"j", "+", "M", "+", "1"}], ")"}]}], "]"}], "*", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"an", "[", 
          RowBox[{"j", ",", "r"}], "]"}], "*", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"bn", "[", 
           RowBox[{"j", ",", "r"}], "]"}], "]"}]}], "]"}], 
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"I", " ", "2", "*", "phi"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"GMoreone", "[", 
             RowBox[{"j", ",", "x", ",", "phi", ",", 
              RowBox[{"M", "-", "1"}], ",", "r", ",", "L"}], "]"}], "-", 
            RowBox[{"GLessone", "[", 
             RowBox[{"j", ",", "x", ",", "phi", ",", 
              RowBox[{"M", "+", "1"}], ",", "r", ",", "L"}], "]"}]}], ")"}], 
          "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"Gtwo", "[", 
            RowBox[{"j", ",", "x", ",", "phi", ",", 
             RowBox[{"M", "+", "1"}], ",", "r", ",", "L"}], "]"}], "]"}]}], 
         "+", 
         RowBox[{
          RowBox[{"Gone", "[", 
           RowBox[{"j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
           "]"}], "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{
            RowBox[{"GMoretwo", "[", 
             RowBox[{
             "j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], "]"}],
             "-", 
            RowBox[{"GLesstwo", "[", 
             RowBox[{"j", ",", "x", ",", "phi", ",", 
              RowBox[{"M", "+", "2"}], ",", "r", ",", "L"}], "]"}]}], "]"}], 
          "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", " ", "2", "*", "phi"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"GMoretwo", "[", 
             RowBox[{"j", ",", "x", ",", "phi", ",", 
              RowBox[{"M", "-", "1"}], ",", "r", ",", "L"}], "]"}], "-", 
            RowBox[{"GLesstwo", "[", 
             RowBox[{"j", ",", "x", ",", "phi", ",", 
              RowBox[{"M", "+", "1"}], ",", "r", ",", "L"}], "]"}]}], ")"}], 
          "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"Gone", "[", 
            RowBox[{"j", ",", "x", ",", "phi", ",", 
             RowBox[{"M", "+", "1"}], ",", "r", ",", "L"}], "]"}], "]"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", " ", "2", "*", "phi"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"Gtwo", "[", 
           RowBox[{"j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
           "]"}], "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{
            RowBox[{"GMoreone", "[", 
             RowBox[{
             "j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], "]"}],
             "-", 
            RowBox[{"GLessone", "[", 
             RowBox[{"j", ",", "x", ",", "phi", ",", 
              RowBox[{"M", "+", "2"}], ",", "r", ",", "L"}], "]"}]}], "]"}], 
          "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", " ", "2", "*", "phi"}], "]"}]}]}], "]"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.416944008734375*^9, 3.41694400971875*^9}, {
   3.416944044515625*^9, 3.41694405365625*^9}, {3.416944314625*^9, 
   3.4169443154375*^9}, {3.416946366546875*^9, 3.4169463690625*^9}, {
   3.417203826375*^9, 3.41720382740625*^9}, {3.419015728140625*^9, 
   3.419015730875*^9}, 3.419015778125*^9, {3.60667954446875*^9, 
   3.606679544625*^9}, {3.60667960471875*^9, 3.606679640734375*^9}, {
   3.606679697734375*^9, 3.606679697921875*^9}, 3.60668064165625*^9, {
   3.608584840125*^9, 3.608584866*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DelQrhoS2", "[", 
     RowBox[{"x_", ",", "phi_", ",", "r_", ",", "L_"}], "]"}], " ", ":=", 
    "  ", 
    RowBox[{
     SubsuperscriptBox["\[Sum]", 
      RowBox[{"j", "=", "1"}], 
      RowBox[{"LastTerm", "[", "r", "]"}]], 
     RowBox[{"TrapStiffnesstwo", "[", 
      RowBox[{"j", ",", "x", ",", "phi", ",", "r", ",", "L"}], "]"}]}]}], 
   "\n"}]}]], "Input",
 CellChangeTimes->{{3.41659932684375*^9, 3.416599353140625*^9}, 
   3.416601808484375*^9, {3.416601870734375*^9, 3.41660194065625*^9}, {
   3.416601970828125*^9, 3.416602116125*^9}, {3.416602230546875*^9, 
   3.41660235165625*^9}, {3.41660240040625*^9, 3.416602406078125*^9}, {
   3.4166024894375*^9, 3.41660258903125*^9}, {3.416602633953125*^9, 
   3.416602689765625*^9}, {3.416602729046875*^9, 3.416602851796875*^9}, {
   3.41692984496875*^9, 3.416929868828125*^9}, {3.416929954125*^9, 
   3.416930009234375*^9}, {3.416931051546875*^9, 3.4169311659375*^9}, {
   3.416944042046875*^9, 3.416944070109375*^9}, {3.416944307453125*^9, 
   3.41694430828125*^9}, {3.4169463843125*^9, 3.41694639165625*^9}, {
   3.606679544625*^9, 3.606679544640625*^9}, 3.6066796979375*^9, 
   3.606680641671875*^9, {3.608584840125*^9, 3.608584866*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"TrapStiffnesse", "[", 
    RowBox[{"j_", ",", "x_", ",", "phi_", ",", "r_", ",", "L_"}], "]"}], ":=",
    " ", 
   RowBox[{
    SubsuperscriptBox["\[Sum]", 
     RowBox[{"M", "=", 
      RowBox[{"-", "j"}]}], "j"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "j"}], "+", "1"}], ")"}], "*", 
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Conjugate", "[", 
         RowBox[{
          RowBox[{"an", "[", 
           RowBox[{"j", ",", "r"}], "]"}], "+", 
          RowBox[{"bn", "[", 
           RowBox[{"j", ",", "r"}], "]"}]}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"GMoreone", "[", 
              RowBox[{"j", ",", "x", ",", "phi", ",", 
               RowBox[{"M", "-", "1"}], ",", "r", ",", "L"}], "]"}], "-", 
             RowBox[{"GLessone", "[", 
              RowBox[{"j", ",", "x", ",", "phi", ",", 
               RowBox[{"M", "+", "1"}], ",", "r", ",", "L"}], "]"}]}], ")"}], 
           "*", 
           RowBox[{"Conjugate", "[", 
            RowBox[{
             RowBox[{"GMoreone", "[", 
              RowBox[{"j", ",", "x", ",", "phi", ",", 
               RowBox[{"M", "-", "1"}], ",", "r", ",", "L"}], "]"}], "-", 
             RowBox[{"GLessone", "[", 
              RowBox[{"j", ",", "x", ",", "phi", ",", 
               RowBox[{"M", "+", "1"}], ",", "r", ",", "L"}], "]"}]}], 
            "]"}]}], "+", 
          RowBox[{
           RowBox[{"Conjugate", "[", 
            RowBox[{"Gone", "[", 
             RowBox[{
             "j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], "]"}],
             "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Gsstone", "[", 
              RowBox[{
              "j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
              "]"}], "+", 
             RowBox[{"Gssqone", "[", 
              RowBox[{
              "j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
              "]"}], "-", 
             RowBox[{"2", "*", 
              RowBox[{"Gssdone", "[", 
               RowBox[{
               "j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
               "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"GMoretwo", "[", 
              RowBox[{"j", ",", "x", ",", "phi", ",", 
               RowBox[{"M", "-", "1"}], ",", "r", ",", "L"}], "]"}], "-", 
             RowBox[{"GLesstwo", "[", 
              RowBox[{"j", ",", "x", ",", "phi", ",", 
               RowBox[{"M", "+", "1"}], ",", "r", ",", "L"}], "]"}]}], ")"}], 
           "*", 
           RowBox[{"Conjugate", "[", 
            RowBox[{
             RowBox[{"GMoretwo", "[", 
              RowBox[{"j", ",", "x", ",", "phi", ",", 
               RowBox[{"M", "-", "1"}], ",", "r", ",", "L"}], "]"}], "-", 
             RowBox[{"GLesstwo", "[", 
              RowBox[{"j", ",", "x", ",", "phi", ",", 
               RowBox[{"M", "+", "1"}], ",", "r", ",", "L"}], "]"}]}], 
            "]"}]}], "+", 
          RowBox[{
           RowBox[{"Conjugate", "[", 
            RowBox[{"Gtwo", "[", 
             RowBox[{
             "j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], "]"}],
             "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Gssttwo", "[", 
              RowBox[{
              "j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
              "]"}], "+", 
             RowBox[{"Gssdtwo", "[", 
              RowBox[{
              "j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
              "]"}], "-", 
             RowBox[{"2", "*", 
              RowBox[{"Gssqtwo", "[", 
               RowBox[{
               "j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
               "]"}]}]}], ")"}]}]}], ")"}]}], "+", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Conjugate", "[", 
         RowBox[{
          RowBox[{"an", "[", 
           RowBox[{"j", ",", "r"}], "]"}], "-", 
          RowBox[{"bn", "[", 
           RowBox[{"j", ",", "r"}], "]"}]}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "2", "*", "phi"}], "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Conjugate", "[", 
               RowBox[{
                RowBox[{"GMoretwo", "[", 
                 RowBox[{"j", ",", "x", ",", "phi", ",", 
                  RowBox[{"M", "-", "1"}], ",", "r", ",", "L"}], "]"}], "-", 
                RowBox[{"GLesstwo", "[", 
                 RowBox[{"j", ",", "x", ",", "phi", ",", 
                  RowBox[{"M", "+", "1"}], ",", "r", ",", "L"}], "]"}]}], 
               "]"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"GMoreone", "[", 
                 RowBox[{"j", ",", "x", ",", "phi", ",", 
                  RowBox[{"M", "-", "1"}], ",", "r", ",", "L"}], "]"}], "-", 
                RowBox[{"GLessone", "[", 
                 RowBox[{"j", ",", "x", ",", "phi", ",", 
                  RowBox[{"M", "+", "1"}], ",", "r", ",", "L"}], "]"}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"Conjugate", "[", 
               RowBox[{"Gtwo", "[", 
                RowBox[{
                "j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
                "]"}], "]"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Gsstone", "[", 
                 RowBox[{
                 "j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
                 "]"}], "+", 
                RowBox[{"Gssqone", "[", 
                 RowBox[{
                 "j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
                 "]"}], "-", 
                RowBox[{"2", "*", 
                 RowBox[{"Gssdone", "[", 
                  RowBox[{
                  "j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
                  "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "I"}], " ", "2", "*", "phi"}], "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Conjugate", "[", 
               RowBox[{
                RowBox[{"GMoreone", "[", 
                 RowBox[{"j", ",", "x", ",", "phi", ",", 
                  RowBox[{"M", "-", "1"}], ",", "r", ",", "L"}], "]"}], "-", 
                RowBox[{"GLessone", "[", 
                 RowBox[{"j", ",", "x", ",", "phi", ",", 
                  RowBox[{"M", "+", "1"}], ",", "r", ",", "L"}], "]"}]}], 
               "]"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"GLesstwo", "[", 
                 RowBox[{"j", ",", "x", ",", "phi", ",", 
                  RowBox[{"M", "+", "1"}], ",", "r", ",", "L"}], "]"}], "-", 
                RowBox[{"GMoretwo", "[", 
                 RowBox[{"j", ",", "x", ",", "phi", ",", 
                  RowBox[{"M", "-", "1"}], ",", "r", ",", "L"}], "]"}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"Conjugate", "[", 
               RowBox[{"Gone", "[", 
                RowBox[{
                "j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
                "]"}], "]"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Gssttwo", "[", 
                  RowBox[{
                  "j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
                  "]"}]}], "-", 
                RowBox[{"Gssdtwo", "[", 
                 RowBox[{
                 "j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
                 "]"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"Gssqtwo", "[", 
                  RowBox[{
                  "j", ",", "x", ",", "phi", ",", "M", ",", "r", ",", "L"}], 
                  "]"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
      "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.416944098078125*^9, 3.416944133515625*^9}, {
   3.41694430221875*^9, 3.416944302859375*^9}, {3.41694639740625*^9, 
   3.4169463990625*^9}, {3.41720577959375*^9, 3.41720579715625*^9}, {
   3.606679544640625*^9, 3.606679545046875*^9}, {3.606679604859375*^9, 
   3.606679640875*^9}, {3.606679697953125*^9, 3.606679698203125*^9}, 
   3.606680747984375*^9, {3.608584840140625*^9, 3.608584864140625*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DelQrhoe", "[", 
    RowBox[{"x_", ",", "phi_", ",", "r_", ",", "L_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Gamma]", "2"], "*", 
      SubscriptBox["K", "3"]}], 
     RowBox[{"2", "*", "A"}]], "*", 
    RowBox[{
     SubsuperscriptBox["\[Sum]", 
      RowBox[{"j", "=", "1"}], 
      RowBox[{"LastTerm", "[", "r", "]"}]], 
     RowBox[{"TrapStiffnesse", "[", 
      RowBox[{"j", ",", "x", ",", "phi", ",", "r", ",", "L"}], 
      "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.41659935503125*^9, 3.41659936234375*^9}, {
   3.416603034984375*^9, 3.416603035140625*^9}, {3.416603348921875*^9, 
   3.416603355734375*^9}, {3.416603386796875*^9, 3.4166033961875*^9}, {
   3.416603441484375*^9, 3.4166034595*^9}, {3.4166034966875*^9, 
   3.41660360321875*^9}, {3.41660378353125*^9, 3.41660387846875*^9}, {
   3.41660391296875*^9, 3.416603965671875*^9}, {3.416604133671875*^9, 
   3.416604293484375*^9}, 3.416604343859375*^9, {3.41660465003125*^9, 
   3.416604673984375*^9}, {3.416604741390625*^9, 3.416604791515625*^9}, {
   3.41660491753125*^9, 3.416604957171875*^9}, {3.41660502559375*^9, 
   3.41660508553125*^9}, 3.4169290966875*^9, {3.41692928590625*^9, 
   3.41692929140625*^9}, {3.4169293581875*^9, 3.41692936115625*^9}, {
   3.41693157525*^9, 3.4169317303125*^9}, 3.416941861609375*^9, {
   3.41694412234375*^9, 3.416944150875*^9}, {3.416944294609375*^9, 
   3.416944295546875*^9}, {3.41694640490625*^9, 3.4169464121875*^9}, {
   3.606679545046875*^9, 3.6066795450625*^9}, 3.606680748*^9, {
   3.60858484003125*^9, 3.608584864140625*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"krho", "[", 
    RowBox[{"x_", ",", "phi_", ",", "r_", ",", "L_"}], "]"}], " ", ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"10", "^", "9"}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["n", "1"], " ", "/", "c"}], ")"}], "*", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"DelQrhoS1", "[", 
       RowBox[{"x", ",", "phi", ",", "r", ",", "L"}], "]"}], "+", 
      RowBox[{"DelQrhoS2", "[", 
       RowBox[{"x", ",", "phi", ",", "r", ",", "L"}], "]"}], "+", 
      RowBox[{"DelQrhoe", "[", 
       RowBox[{"x", ",", "phi", ",", "r", ",", "L"}], "]"}]}], ")"}], " ", 
    RowBox[{"(*", " ", 
     RowBox[{"Tranverse", " ", "trap", " ", "stiffness", " ", "in", " ", 
      RowBox[{"pN", "/", 
       RowBox[{"\[Mu]m", ".", "mW"}]}]}], " ", "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.416599363578125*^9, 3.4165993649375*^9}, {
   3.416946418984375*^9, 3.416946436015625*^9}, {3.60667933303125*^9, 
   3.60667933371875*^9}, {3.6066795450625*^9, 3.606679545078125*^9}, {
   3.606680875046875*^9, 3.6066808763125*^9}, 3.608498679234375*^9, {
   3.60850027709375*^9, 3.608500277265625*^9}, {3.60858484003125*^9, 
   3.608584864140625*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"--", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}],
   "*)"}]], "Input",
 CellChangeTimes->{{3.538727639046875*^9, 3.53872764715625*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "subroutine", " ", "calculates", " ", "the", " ", 
     "transverse", " ", "trap", " ", "stiffness", " ", "as", " ", "a", " ", 
     "function", " ", "of", " ", "the", " ", "axial", " ", "displacement", 
     " ", "of", " ", "the", " ", "microscope", " ", "objective"}], ",", " ", 
    RowBox[{"simulating", " ", "the", " ", "calibration", " ", 
     RowBox[{"experiment", ".", " ", "The"}], " ", "printed", " ", 
     "parameters", " ", 
     RowBox[{
     "are", ":", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
      "1", "st", " ", "microscope", " ", "objective", " ", "displacement", 
       " ", "\"\<s\>\"", " ", "in", " ", "\[Mu]m", "\[IndentingNewLine]", 
       "\n", "  ", "2", "nd", " ", "position", " ", "of", " ", "the", " ", 
       "paraxial", " ", "focus", " ", "\"\<u\>\"", " ", "in", " ", "units", 
       " ", "of", " ", "microsphere", " ", "radius", " ", "when", " ", "the", 
       " ", "microsphere", " ", "is", " ", "touching", " ", "the", " ", 
       "glass", " ", 
       RowBox[{"slide", ".", "\[IndentingNewLine]", "\n", "  ", "3"}], "nd", 
       " ", "position", " ", "of", " ", "the", " ", "paraxial", " ", "focus", 
       " ", "\"\<Lf\>\"", " ", "in", " ", "units", " ", "of", " ", 
       "microsphere", " ", "radius", " ", "for", " ", "a", " ", "given", " ", 
       "value", " ", "of", " ", "\"\<s\>\"", "\[IndentingNewLine]", "\n", 
       "  ", "4", "th", " ", "equilibrium", " ", "position", " ", "\"\<v\>\"",
        " ", "in", " ", "units", " ", "of", " ", "the", " ", "microsphere", 
       " ", "radius", " ", "given", " ", "the", " ", "values", " ", 
       "\"\<s\>\"", " ", "and", " ", "\"\<Lf\>\"", "\[IndentingNewLine]", 
       "\n", "  ", "5", "th", " ", "transverse", " ", "trap", " ", 
       "stiffness", " ", "per", " ", "unit", " ", "power", " ", "incident", 
       " ", "on", " ", "microsphere", " ", "\"\<p\>\"", " ", "in", " ", 
       RowBox[{"pN", "/", 
        RowBox[{"\[Mu]m", ".", "mW"}]}]}]}]}]}], " ", "*)"}], "\n"}]], "Input",
 CellChangeTimes->{{3.538500867171875*^9, 3.538500875546875*^9}, {
   3.53872750428125*^9, 3.5387276293125*^9}, {3.53872766646875*^9, 
   3.538727684921875*^9}, {3.538727720125*^9, 3.53872777678125*^9}, {
   3.538727837125*^9, 3.538727909546875*^9}, {3.538727978140625*^9, 
   3.53872810046875*^9}, {3.53872817315625*^9, 3.538728190609375*^9}, {
   3.538728224265625*^9, 3.53872825784375*^9}, {3.538728450234375*^9, 
   3.53872845728125*^9}, {3.538728496109375*^9, 3.538728499078125*^9}, 
   3.538728693484375*^9, 3.538728730703125*^9, {3.53872882646875*^9, 
   3.53872883621875*^9}, 3.53872894521875*^9, {3.5387311015625*^9, 
   3.53873110215625*^9}, {3.53873115678125*^9, 3.538731157140625*^9}, {
   3.606667774203125*^9, 3.606667780546875*^9}, {3.606674917921875*^9, 
   3.60667491934375*^9}, 3.60667962884375*^9, {3.6066809865625*^9, 
   3.606680987875*^9}, {3.606727114198154*^9, 3.606727114878243*^9}, {
   3.608498670296875*^9, 3.608498670515625*^9}, {3.608540374966777*^9, 
   3.608540494431244*^9}, {3.608540536011537*^9, 3.608540539281414*^9}, {
   3.608544666887569*^9, 3.6085446759749203`*^9}, {3.608544773686371*^9, 
   3.608544777711628*^9}, {3.608544811743135*^9, 3.608544816079361*^9}, {
   3.608544854603526*^9, 3.608544903654551*^9}, {3.608544969534436*^9, 
   3.608544974925992*^9}, {3.6085515490165033`*^9, 3.608551549982574*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "4.22376"}], "  ", "-", 
   RowBox[{"6.6964", " ", "*", "r"}], " ", "+", " ", 
   RowBox[{"142.95511", "*", 
    RowBox[{"r", "^", "2"}]}], " ", "-", 
   RowBox[{"476.02246", "*", 
    RowBox[{"r", "^", "3"}]}], "  ", "+", " ", 
   RowBox[{"801.49986", 
    RowBox[{"r", "^", "4"}]}], "  ", "-", 
   RowBox[{"800.57382", "*", 
    RowBox[{"r", "^", "5"}]}], " ", "+", 
   RowBox[{"492.35661", "*", 
    RowBox[{"r", "^", "6"}]}], " ", "-", 
   RowBox[{"182.45306", "*", 
    RowBox[{"r", "^", "7"}]}], " ", "+", " ", 
   RowBox[{"37.20439", "*", 
    RowBox[{"r", "^", "8"}]}], " ", "-", 
   RowBox[{"3.18717", "*", 
    RowBox[{"r", "^", "9", " ", 
     RowBox[{"(*", "  ", 
      RowBox[{
      "seed", " ", "for", " ", "finding", " ", "the", " ", "position", " ", 
       "of", " ", "the", " ", "paraxial", " ", "focus", " ", "when", " ", 
       "the", " ", "microsphere", " ", "is", " ", "touching", " ", "the", " ",
        "glass", " ", "slide"}], "   ", "*)"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.608587533484375*^9, 3.608587594515625*^9}, {
  3.6085876785625*^9, 3.608587679125*^9}, {3.608587791796875*^9, 
  3.608587799796875*^9}, {3.608587860890625*^9, 3.60858791734375*^9}, {
  3.6086272947685423`*^9, 3.60862736860667*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "7.55158"}], "  ", "+", " ", 
   RowBox[{"163.11512", " ", "*", "r"}], " ", "-", 
   RowBox[{"951.13405", "*", 
    RowBox[{"r", "^", "2"}]}], " ", "+", " ", 
   RowBox[{"2766.56775", "*", 
    RowBox[{"r", "^", "3"}]}], "  ", "-", 
   RowBox[{"4723.34931", "*", 
    RowBox[{"r", "^", "4"}]}], "  ", "+", " ", 
   RowBox[{"5015.53983", "*", 
    RowBox[{"r", "^", "5"}]}], " ", "-", 
   RowBox[{"3348.50344", "*", 
    RowBox[{"r", "^", "6"}]}], " ", "+", " ", 
   RowBox[{"1365.54747", "*", 
    RowBox[{"r", "^", "7"}]}], " ", "-", 
   RowBox[{"310.52579", "*", 
    RowBox[{"r", "^", "8"}]}], " ", "+", 
   RowBox[{"30.15277", "*", 
    RowBox[{"r", "^", "9", " ", 
     RowBox[{"(*", " ", 
      RowBox[{
      "seed", " ", "for", " ", "finding", " ", "the", "  ", "microsphere", 
       " ", "equilibrium", " ", "position"}], " ", "*)"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.608584420703125*^9, 3.608584558671875*^9}, {
  3.6085876064375*^9, 3.608587682546875*^9}, {3.608587807671875*^9, 
  3.60858781934375*^9}, {3.608587873265625*^9, 3.608587914984375*^9}, {
  3.60862737780584*^9, 3.6086274012870207`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", " ", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"s", "=", "s0"}], ",", " ", 
     RowBox[{"s", "<", " ", "smax"}], ",", 
     RowBox[{"s", "=", 
      RowBox[{"s", "+", "deltas"}]}], ",", 
     RowBox[{
      RowBox[{"u", "=", 
       RowBox[{
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Qsz", "[", 
             RowBox[{
              RowBox[{"1", "-", "L"}], ",", "phi", ",", "r", ",", "L"}], 
             "]"}], "+", 
            RowBox[{"Qez", "[", 
             RowBox[{
              RowBox[{"1", "-", "L"}], ",", "phi", ",", "r", ",", "L"}], 
             "]"}]}], "\[Equal]", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"L", ",", 
            RowBox[{"f", "[", "r", "]"}]}], "}"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";", 
      RowBox[{"Lf", " ", "=", " ", 
       RowBox[{"u", " ", "+", 
        RowBox[{
         SubscriptBox["N", 
          RowBox[{"a", " "}]], "*", 
         RowBox[{"s", "/", "r"}]}]}]}], ";", 
      RowBox[{"v", "=", 
       RowBox[{
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Qsz", "[", 
             RowBox[{"x", ",", "phi", ",", "r", ",", "Lf"}], "]"}], "+", 
            RowBox[{"Qez", "[", 
             RowBox[{"x", ",", "phi", ",", "r", ",", "Lf"}], "]"}]}], 
           "\[Equal]", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"g", "[", "r", "]"}]}], "}"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";", 
      RowBox[{"p", "=", 
       RowBox[{"krho", "[", 
        RowBox[{"v", ",", "phi", ",", "r", ",", "Lf"}], "]"}]}], " ", ";", 
      RowBox[{"Print", "[", 
       RowBox[{
       "s", ",", "\"\<   \>\"", ",", "u", ",", "\"\<    \>\"", ",", "Lf", 
        ",", "\"\<    \>\"", ",", "v", ",", "\"\<    \>\"", ",", "p"}], 
       "]"}]}]}], " ", "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.417558016703125*^9, 3.417558026203125*^9}, 
   3.41755811653125*^9, 3.41755820390625*^9, {3.417558291546875*^9, 
   3.417558293546875*^9}, 3.4175583290625*^9, {3.41755849940625*^9, 
   3.41755862859375*^9}, {3.417558979921875*^9, 3.417558980984375*^9}, 
   3.417559947796875*^9, {3.417560178671875*^9, 3.417560187328125*^9}, {
   3.41756056228125*^9, 3.41756056521875*^9}, {3.417560689359375*^9, 
   3.417560691640625*^9}, {3.41848605125*^9, 3.418486051375*^9}, {
   3.41849675253125*^9, 3.41849675265625*^9}, 3.419016544140625*^9, {
   3.41902101453125*^9, 3.41902108384375*^9}, {3.41902491946875*^9, 
   3.419024942265625*^9}, {3.41960247384375*^9, 3.41960247590625*^9}, {
   3.419621107765625*^9, 3.419621108390625*^9}, {3.42642631471875*^9, 
   3.4264263319375*^9}, {3.474664560314062*^9, 3.474664562891062*^9}, {
   3.474664600190062*^9, 3.4746646005700617`*^9}, {3.474665463022662*^9, 
   3.4746654667666616`*^9}, {3.474665497966662*^9, 3.4746655628158617`*^9}, {
   3.4746657207502623`*^9, 3.474665721343062*^9}, {3.4746729601550617`*^9, 
   3.474672961574662*^9}, {3.474705922371662*^9, 3.474705922886462*^9}, {
   3.47474530872147*^9, 3.4747453098602695`*^9}, {3.4747458340202694`*^9, 
   3.4747458363290696`*^9}, {3.4747544227643695`*^9, 
   3.4747544242903695`*^9}, {3.4748287921394677`*^9, 
   3.4748287926386676`*^9}, {3.4748367360382676`*^9, 
   3.4748367484972677`*^9}, {3.4748375995502677`*^9, 
   3.4748376049612675`*^9}, {3.4748376353292675`*^9, 
   3.4748376402872677`*^9}, {3.476538987424*^9, 3.476538999416*^9}, {
   3.476561434784*^9, 3.476561443591*^9}, {3.476598911528*^9, 
   3.47659893183*^9}, {3.476647821453*^9, 3.476647834598*^9}, {
   3.476748549238*^9, 3.4767485632130003`*^9}, {3.476816692763*^9, 
   3.476816692916*^9}, {3.476817447408*^9, 3.476817462833*^9}, {
   3.476861625824*^9, 3.476861629785*^9}, {3.476881203491*^9, 
   3.476881213729*^9}, {3.476892787977*^9, 3.476892796042*^9}, {
   3.476925269499*^9, 3.476925281111*^9}, {3.4769253561359997`*^9, 
   3.476925357638*^9}, 3.4769253922349997`*^9, {3.476956670271*^9, 
   3.4769566826289997`*^9}, {3.476993717993*^9, 3.476993727016*^9}, {
   3.477034130457*^9, 3.477034130605*^9}, {3.4770741469370003`*^9, 
   3.4770741733970003`*^9}, {3.47716477092*^9, 3.477164788992*^9}, {
   3.477265463225*^9, 3.477265484488*^9}, {3.4772655989630003`*^9, 
   3.477265637192*^9}, {3.4772659720810003`*^9, 3.47726597585*^9}, {
   3.477266065087*^9, 3.4772660682860003`*^9}, {3.495958303859375*^9, 
   3.495958306640625*^9}, {3.495958445015625*^9, 3.4959584455625*^9}, {
   3.496019480953125*^9, 3.49601948309375*^9}, {3.496968690390625*^9, 
   3.49696869428125*^9}, {3.4970483779212503`*^9, 3.4970483806400003`*^9}, {
   3.497127797265625*^9, 3.49712779953125*^9}, {3.50027307440625*^9, 
   3.5002730815*^9}, {3.50027311575*^9, 3.50027311584375*^9}, {
   3.500273909390625*^9, 3.500273911765625*^9}, {3.500280140515625*^9, 
   3.500280141296875*^9}, {3.500299578984375*^9, 3.500299580734375*^9}, {
   3.50030324271875*^9, 3.500303249265625*^9}, {3.5064279363125*^9, 
   3.506427947*^9}, {3.50851509778125*^9, 3.50851509790625*^9}, {
   3.525781721875*^9, 3.52578172228125*^9}, {3.52580905821875*^9, 
   3.525809060375*^9}, {3.52586176178125*^9, 3.525861764328125*^9}, {
   3.525914237109375*^9, 3.525914237296875*^9}, {3.52596087921875*^9, 
   3.525960881453125*^9}, {3.526019067828125*^9, 3.52601909278125*^9}, {
   3.526029749328125*^9, 3.5260297511875*^9}, {3.52602979065625*^9, 
   3.526029791109375*^9}, {3.52605487325*^9, 3.526054897703125*^9}, {
   3.5260900205*^9, 3.5260900389375*^9}, {3.526090077078125*^9, 
   3.526090116140625*^9}, {3.526105780375*^9, 3.5261057805*^9}, {
   3.526114926953125*^9, 3.5261149270625*^9}, {3.526132606515625*^9, 
   3.526132606640625*^9}, {3.526132687171875*^9, 3.52613270771875*^9}, {
   3.527323577828125*^9, 3.527323586125*^9}, 3.52732983071875*^9, {
   3.527343185984375*^9, 3.52734318615625*^9}, {3.527413921703125*^9, 
   3.527413922203125*^9}, {3.527857010765625*^9, 3.527857011171875*^9}, {
   3.528025590703125*^9, 3.528025590953125*^9}, {3.606647686140625*^9, 
   3.60664768634375*^9}, {3.606679545078125*^9, 3.60667954528125*^9}, {
   3.606680812109375*^9, 3.606680818109375*^9}, {3.60668086434375*^9, 
   3.606680867515625*^9}, 3.606682894328125*^9, {3.6066829540625*^9, 
   3.6066829746875*^9}, {3.60668364784375*^9, 3.606683648296875*^9}, {
   3.60668519259375*^9, 3.6066851935625*^9}, {3.60849866109375*^9, 
   3.60849866171875*^9}, {3.608540976017934*^9, 3.60854097659062*^9}, {
   3.608554152743301*^9, 3.60855416856709*^9}, {3.60858486415625*^9, 
   3.60858486415625*^9}, {3.608584917625*^9, 3.60858492884375*^9}}]
},
WindowSize->{1280, 683},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 22, \
2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 1249, 23, 92, "Input"],
Cell[1797, 45, 2539, 80, 27, "Input"],
Cell[4339, 127, 605, 20, 27, "Input"],
Cell[CellGroupData[{
Cell[4969, 151, 286, 7, 43, "Input"],
Cell[5258, 160, 186, 3, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5481, 168, 356, 9, 43, "Input"],
Cell[5840, 179, 181, 3, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6058, 187, 192, 5, 27, "Input"],
Cell[6253, 194, 183, 3, 27, "Output"]
}, Open  ]],
Cell[6451, 200, 905, 30, 27, "Input"],
Cell[CellGroupData[{
Cell[7381, 234, 2602, 45, 88, "Input"],
Cell[9986, 281, 225, 3, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10248, 289, 1968, 32, 43, "Input"],
Cell[12219, 323, 5215, 77, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17471, 405, 1702, 26, 43, "Input"],
Cell[19176, 433, 4581, 66, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23794, 504, 1177, 28, 43, "Input"],
Cell[24974, 534, 5169, 75, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30180, 614, 508, 11, 43, "Input"],
Cell[30691, 627, 5166, 75, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35894, 707, 442, 8, 43, "Input"],
Cell[36339, 717, 5161, 75, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41537, 797, 446, 9, 43, "Input"],
Cell[41986, 808, 5191, 75, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47214, 888, 801, 13, 27, "Input"],
Cell[48018, 903, 73, 1, 27, "Output"]
}, Open  ]],
Cell[48106, 907, 94, 1, 27, "Input"],
Cell[CellGroupData[{
Cell[48225, 912, 1776, 30, 43, "Input"],
Cell[50004, 944, 5138, 74, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55179, 1023, 1108, 22, 58, "Input"],
Cell[56290, 1047, 5199, 75, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61526, 1127, 2707, 43, 58, "Input"],
Cell[64236, 1172, 5189, 75, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69462, 1252, 341, 8, 43, "Input"],
Cell[69806, 1262, 183, 3, 27, "Output"]
}, Open  ]],
Cell[70004, 1268, 2619, 82, 27, "Input"],
Cell[CellGroupData[{
Cell[72648, 1354, 527, 14, 43, "Input"],
Cell[73178, 1370, 5160, 75, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78375, 1450, 879, 21, 66, "Input"],
Cell[79257, 1473, 5203, 74, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84497, 1552, 616, 17, 66, "Input"],
Cell[85116, 1571, 5196, 75, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90349, 1651, 461, 13, 66, "Input"],
Cell[90813, 1666, 5156, 74, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96006, 1745, 616, 15, 66, "Input"],
Cell[96625, 1762, 5176, 75, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101838, 1842, 683, 15, 66, "Input"],
Cell[102524, 1859, 5200, 75, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107761, 1939, 626, 14, 67, "Input"],
Cell[108390, 1955, 5155, 74, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113582, 2034, 838, 18, 67, "Input"],
Cell[114423, 2054, 5186, 75, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119646, 2134, 491, 13, 43, "Input"],
Cell[120140, 2149, 5129, 75, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125306, 2229, 1338, 33, 64, "Input"],
Cell[126647, 2264, 5132, 74, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131816, 2343, 667, 15, 48, "Input"],
Cell[132486, 2360, 941, 14, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133464, 2379, 459, 12, 43, "Input"],
Cell[133926, 2393, 5185, 75, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139148, 2473, 559, 13, 43, "Input"],
Cell[139710, 2488, 5134, 74, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144881, 2567, 1839, 51, 66, "Input"],
Cell[146723, 2620, 5187, 75, 27, "Output"]
}, Open  ]],
Cell[151925, 2698, 3659, 111, 43, "Input"],
Cell[155587, 2811, 612, 13, 43, "Input"],
Cell[156202, 2826, 551, 13, 43, "Input"],
Cell[156756, 2841, 532, 13, 43, "Input"],
Cell[157291, 2856, 504, 12, 43, "Input"],
Cell[157798, 2870, 2352, 62, 58, "Input"],
Cell[160153, 2934, 564, 14, 27, "Input"],
Cell[160720, 2950, 597, 15, 60, "Input"],
Cell[161320, 2967, 2299, 72, 27, "Input"],
Cell[163622, 3041, 569, 16, 71, "Input"],
Cell[164194, 3059, 1554, 44, 43, "Input"],
Cell[165751, 3105, 704, 20, 53, "Input"],
Cell[166458, 3127, 5394, 158, 103, "Input"],
Cell[171855, 3287, 2013, 55, 66, "Input"],
Cell[173871, 3344, 2010, 55, 66, "Input"],
Cell[175884, 3401, 2183, 63, 27, "Input"],
Cell[178070, 3466, 521, 14, 43, "Input"],
Cell[178594, 3482, 8978, 239, 148, "Input"],
Cell[187575, 3723, 477, 14, 43, "Input"],
Cell[188055, 3739, 2123, 64, 27, "Input"],
Cell[190181, 3805, 311, 9, 66, "Input"],
Cell[190495, 3816, 479, 14, 81, "Input"],
Cell[190977, 3832, 517, 13, 46, "Input"],
Cell[191497, 3847, 2499, 53, 43, "Input"],
Cell[193999, 3902, 2257, 49, 43, "Input"],
Cell[196259, 3953, 1038, 29, 43, "Input"],
Cell[197300, 3984, 3009, 96, 43, "Input"],
Cell[200312, 4082, 4234, 77, 79, "Input"],
Cell[204549, 4161, 1894, 43, 79, "Input"],
Cell[206446, 4206, 4432, 81, 79, "Input"],
Cell[210881, 4289, 2015, 46, 79, "Input"],
Cell[212899, 4337, 2103, 49, 125, "Input"],
Cell[215005, 4388, 2056, 49, 95, "Input"],
Cell[217064, 4439, 1996, 47, 94, "Input"],
Cell[219063, 4488, 2074, 48, 94, "Input"],
Cell[221140, 4538, 2157, 50, 94, "Input"],
Cell[223300, 4590, 2092, 49, 94, "Input"],
Cell[225395, 4641, 2190, 51, 94, "Input"],
Cell[227588, 4694, 2127, 50, 94, "Input"],
Cell[229718, 4746, 2116, 49, 94, "Input"],
Cell[231837, 4797, 2071, 49, 94, "Input"],
Cell[233911, 4848, 1576, 46, 43, "Input"],
Cell[235490, 4896, 3621, 95, 151, "Input"],
Cell[239114, 4993, 4113, 107, 163, "Input"],
Cell[243230, 5102, 1416, 40, 69, "Input"],
Cell[244649, 5144, 1718, 44, 88, "Input"],
Cell[246370, 5190, 1858, 48, 88, "Input"],
Cell[248231, 5240, 1367, 38, 69, "Input"],
Cell[249601, 5280, 2269, 68, 43, "Input"],
Cell[251873, 5350, 15067, 376, 416, "Input"],
Cell[266943, 5728, 1874, 36, 83, "Input"],
Cell[268820, 5766, 7705, 197, 274, "Input"],
Cell[276528, 5965, 1279, 25, 73, "Input"],
Cell[277810, 5992, 8731, 213, 253, "Input"],
Cell[286544, 6207, 1665, 33, 66, "Input"],
Cell[288212, 6242, 1276, 29, 58, "Input"],
Cell[289491, 6273, 3747, 108, 43, "Input"],
Cell[293241, 6383, 3477, 55, 223, "Input"],
Cell[296721, 6440, 1332, 31, 43, "Input"],
Cell[298056, 6473, 1210, 29, 43, "Input"],
Cell[299269, 6504, 10225, 226, 103, "Input"]
}
]
*)

(* End of internal cache information *)

